Hilbert series and higher-order Lagrangians for the $O(N)$ model

We compare the Hilbert series approach with explicit constructions of higher-order Lagrangians for the $O(N)$ nonlinear sigma model. We use the Hilbert series to find the number and type of operators up to mass dimension 16, for spacetime dimension $D$ up to 12 and $N$ up to 12, and further classify the operators into spacetime parity and parity of the internal symmetry group $O(N)$. The explicit construction of operators is done up to mass dimension 12 for both parities even and dimension 10 for the other three cases. The results of the two methods are in full agreement. This provides evidence for the Hilbert series conjecture regarding co-closed but not co-exact $k$-forms, which takes into account the integration-by-parts relations.

==> anc/Lagrangianfulltype1.txt <==
* all Lagrangians of type 1 for n_d <= 12
* the patterns continue for larger D or N as described in the paper
* the operator numbering is left in, it corresponds (with some small changes)
* to the full list of operators before most constraints are used
* the notation is type, n_d, D and N
* f(nn(a),nn(b)) is denoted f_{a;b} in the paper
* greek letters are mu,nu,rho,sigma,tau,alpha,beta,gamma,delta,zeta

L1x2x2x2 =
         ope(1)*f(nn(mu),nn(mu));

L1x4x2x2 =
         ope(9)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu));

L1x4x2x3 =
         ope(9)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))
       + ope(10)*f(nn(mu),nn(nu))^2;

L1x6x2x2 =
         ope(48)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro));

L1x6x2x3 =
         ope(34)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,ro))
       + ope(47)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2
       + ope(48)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro));

L1x6x2x4 =
         ope(34)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,ro))
       + ope(47)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2
       + ope(48)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro));

L1x6x3x2 =
         ope(34)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,ro))
       + ope(48)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro));

L1x6x3x3 =
         ope(33)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))
       + ope(34)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,ro))
       + ope(47)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2
       + ope(48)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro));

L1x6x3x4 =
         ope(33)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))
       + ope(34)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,ro))
       + ope(46)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))
       + ope(47)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2
       + ope(48)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro));

L1x8x2x2 =
         ope(108)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(nu,si))
       + ope(245)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))
       + ope(279)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro),
      nn(si));

L1x8x2x3 =
         ope(107)*f(nn(mu,nu),nn(ro,si))^2
       + ope(108)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(nu,si))
       + ope(238)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))
       + ope(244)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))
       + ope(245)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))
       + ope(277)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro),
      nn(si))
       + ope(278)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2
       + ope(279)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro),
      nn(si));

L1x8x2x4 =
         ope(107)*f(nn(mu,nu),nn(ro,si))^2
       + ope(108)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(nu,si))
       + ope(238)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))
       + ope(243)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))
       + ope(244)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))
       + ope(245)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))
       + ope(277)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro),
      nn(si))
       + ope(278)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2
       + ope(279)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro),
      nn(si));

L1x8x2x5 =
         ope(107)*f(nn(mu,nu),nn(ro,si))^2
       + ope(108)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(nu,si))
       + ope(238)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))
       + ope(243)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))
       + ope(244)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))
       + ope(245)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))
       + ope(277)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro),
      nn(si))
       + ope(278)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2
       + ope(279)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro),
      nn(si));

L1x8x3x2 =
         ope(108)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(nu,si))
       + ope(243)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))
       + ope(245)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))
       + ope(279)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro),
      nn(si));

L1x8x3x3 =
         ope(106)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ro,si))
       + ope(107)*f(nn(mu,nu),nn(ro,si))^2
       + ope(108)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(nu,si))
       + ope(238)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))
       + ope(239)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,si))
       + ope(242)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,si))
       + ope(243)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))
       + ope(244)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))
       + ope(245)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))
       + ope(277)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro),
      nn(si))
       + ope(278)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2
       + ope(279)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro),
      nn(si));

L1x8x3x4 =
         ope(106)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ro,si))
       + ope(107)*f(nn(mu,nu),nn(ro,si))^2
       + ope(108)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(nu,si))
       + ope(236)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))
       + ope(237)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))
       + ope(238)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))
       + ope(239)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,si))
       + ope(242)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,si))
       + ope(243)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))
       + ope(244)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))
       + ope(245)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))
       + ope(276)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))^2
       + ope(277)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro),
      nn(si))
       + ope(278)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2
       + ope(279)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro),
      nn(si));

L1x8x3x5 =
         ope(106)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ro,si))
       + ope(107)*f(nn(mu,nu),nn(ro,si))^2
       + ope(108)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(nu,si))
       + ope(236)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))
       + ope(237)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))
       + ope(238)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))
       + ope(239)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,si))
       + ope(242)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,si))
       + ope(243)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))
       + ope(244)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))
       + ope(245)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))
       + ope(276)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))^2
       + ope(277)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro),
      nn(si))
       + ope(278)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2
       + ope(279)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro),
      nn(si));

L1x8x4x2 =
         ope(108)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(nu,si))
       + ope(243)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))
       + ope(245)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))
       + ope(279)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro),
      nn(si));

L1x8x4x3 =
         ope(106)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ro,si))
       + ope(107)*f(nn(mu,nu),nn(ro,si))^2
       + ope(108)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(nu,si))
       + ope(237)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))
       + ope(238)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))
       + ope(239)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,si))
       + ope(242)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,si))
       + ope(243)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))
       + ope(244)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))
       + ope(245)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))
       + ope(277)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro),
      nn(si))
       + ope(278)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2
       + ope(279)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro),
      nn(si));

L1x8x4x4 =
         ope(106)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ro,si))
       + ope(107)*f(nn(mu,nu),nn(ro,si))^2
       + ope(108)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(nu,si))
       + ope(218)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(nu,si))
       + ope(236)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))
       + ope(237)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))
       + ope(238)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))
       + ope(239)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,si))
       + ope(242)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,si))
       + ope(243)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))
       + ope(244)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))
       + ope(245)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))
       + ope(276)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))^2
       + ope(277)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro),
      nn(si))
       + ope(278)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2
       + ope(279)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro),
      nn(si));

L1x8x4x5 =
         ope(106)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ro,si))
       + ope(107)*f(nn(mu,nu),nn(ro,si))^2
       + ope(108)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(nu,si))
       + ope(218)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(nu,si))
       + ope(236)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))
       + ope(237)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))
       + ope(238)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))
       + ope(239)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,si))
       + ope(242)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,si))
       + ope(243)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))
       + ope(244)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))
       + ope(245)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))
       + ope(275)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si),
      nn(si))
       + ope(276)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))^2
       + ope(277)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro),
      nn(si))
       + ope(278)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2
       + ope(279)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro),
      nn(si));

L1x10x2x2 =
         ope(1158)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1700)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      ro),nn(nu,si))
       + ope(1774)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta));

L1x10x2x3 =
         ope(284)*f(nn(mu,nu),nn(ro,si,ta))^2
       + ope(1115)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(mu,nu),nn(ro,si,ta
      ))
       + ope(1150)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1152)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ta),nn(ro,
      si))
       + ope(1157)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1158)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1694)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,si))
       + ope(1697)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(nn(
      ta),nn(ro,si))
       + ope(1698)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(nn(
      ta),nn(nu,si))
       + ope(1699)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      nu),nn(ro,si))
       + ope(1700)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      ro),nn(nu,si))
       + ope(1772)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1773)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(ta))
       + ope(1774)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta));

L1x10x2x4 =
         ope(284)*f(nn(mu,nu),nn(ro,si,ta))^2
       + ope(1115)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(mu,nu),nn(ro,si,ta
      ))
       + ope(1148)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1150)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1152)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ta),nn(ro,
      si))
       + ope(1157)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1158)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1693)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      si),nn(nu,ta))
       + ope(1694)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,si))
       + ope(1697)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(nn(
      ta),nn(ro,si))
       + ope(1698)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(nn(
      ta),nn(nu,si))
       + ope(1699)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      nu),nn(ro,si))
       + ope(1700)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      ro),nn(nu,si))
       + ope(1772)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1773)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(ta))
       + ope(1774)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta));

L1x10x2x5 =
         ope(284)*f(nn(mu,nu),nn(ro,si,ta))^2
       + ope(1115)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(mu,nu),nn(ro,si,ta
      ))
       + ope(1148)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1150)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1152)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ta),nn(ro,
      si))
       + ope(1157)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1158)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1693)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      si),nn(nu,ta))
       + ope(1694)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,si))
       + ope(1697)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(nn(
      ta),nn(ro,si))
       + ope(1698)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(nn(
      ta),nn(nu,si))
       + ope(1699)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      nu),nn(ro,si))
       + ope(1700)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      ro),nn(nu,si))
       + ope(1772)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1773)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(ta))
       + ope(1774)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta));

L1x10x2x6 =
         ope(284)*f(nn(mu,nu),nn(ro,si,ta))^2
       + ope(1115)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(mu,nu),nn(ro,si,ta
      ))
       + ope(1148)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1150)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1152)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ta),nn(ro,
      si))
       + ope(1157)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1158)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1693)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      si),nn(nu,ta))
       + ope(1694)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,si))
       + ope(1697)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(nn(
      ta),nn(ro,si))
       + ope(1698)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(nn(
      ta),nn(nu,si))
       + ope(1699)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      nu),nn(ro,si))
       + ope(1700)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      ro),nn(nu,si))
       + ope(1772)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1773)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(ta))
       + ope(1774)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta));

L1x10x3x2 =
         ope(286)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(ro,si),nn(mu,nu,ta))
       + ope(1143)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1157)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1158)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1693)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      si),nn(nu,ta))
       + ope(1700)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      ro),nn(nu,si))
       + ope(1774)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta));

L1x10x3x3 =
         ope(284)*f(nn(mu,nu),nn(ro,si,ta))^2
       + ope(285)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(mu,ro),nn(nu,si,ta))
       + ope(286)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(ro,si),nn(mu,nu,ta))
       + ope(1115)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(mu,nu),nn(ro,si,ta
      ))
       + ope(1127)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1133)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1142)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1143)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1148)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1149)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ro))*f(nn(mu,ta),nn(si,
      ta))
       + ope(1150)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1151)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1152)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ta),nn(ro,
      si))
       + ope(1154)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,ro))*f(nn(si,ta),nn(si,
      ta))
       + ope(1155)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1156)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(ro,si))*f(nn(nu,ta),nn(si,
      ta))
       + ope(1157)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1158)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(nn(
      ta),nn(ro,si))
       + ope(1682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si,
      ta),nn(si,ta))
       + ope(1688)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(nn(
      ro),nn(si,ta))
       + ope(1690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(si,ta))
       + ope(1691)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,ta))
       + ope(1692)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*f(
      nn(ro),nn(si))
       + ope(1693)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      si),nn(nu,ta))
       + ope(1694)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,si))
       + ope(1696)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(ro,si))
       + ope(1697)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(nn(
      ta),nn(ro,si))
       + ope(1698)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(nn(
      ta),nn(nu,si))
       + ope(1699)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      nu),nn(ro,si))
       + ope(1700)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      ro),nn(nu,si))
       + ope(1772)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1773)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(ta))
       + ope(1774)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta));

L1x10x3x4 =
         ope(284)*f(nn(mu,nu),nn(ro,si,ta))^2
       + ope(285)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(mu,ro),nn(nu,si,ta))
       + ope(286)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(ro,si),nn(mu,nu,ta))
       + ope(1115)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(mu,nu),nn(ro,si,ta
      ))
       + ope(1126)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta))^2
       + ope(1127)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1132)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1133)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1142)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1143)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1144)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si,ta),nn(si,
      ta))
       + ope(1145)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1146)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(mu,ta),nn(si,
      ta))
       + ope(1147)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1148)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1149)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ro))*f(nn(mu,ta),nn(si,
      ta))
       + ope(1150)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1151)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1152)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ta),nn(ro,
      si))
       + ope(1154)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,ro))*f(nn(si,ta),nn(si,
      ta))
       + ope(1155)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1156)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(ro,si))*f(nn(nu,ta),nn(si,
      ta))
       + ope(1157)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1158)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1654)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*f(
      nn(ta),nn(ta))
       + ope(1678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(nn(
      ta),nn(ro,si))
       + ope(1679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(si))*f(nn(nu,
      ta),nn(ro,ta))
       + ope(1682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si,
      ta),nn(si,ta))
       + ope(1686)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro,ta),nn(si,ta))
       + ope(1687)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(nn(
      ta),nn(si,ta))
       + ope(1688)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(nn(
      ro),nn(si,ta))
       + ope(1689)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(ro,si))
       + ope(1690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(si,ta))
       + ope(1691)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,ta))
       + ope(1692)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*f(
      nn(ro),nn(si))
       + ope(1693)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      si),nn(nu,ta))
       + ope(1694)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,si))
       + ope(1695)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(nu,
      ro),nn(si,ta))
       + ope(1696)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(ro,si))
       + ope(1697)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(nn(
      ta),nn(ro,si))
       + ope(1698)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(nn(
      ta),nn(nu,si))
       + ope(1699)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      nu),nn(ro,si))
       + ope(1700)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      ro),nn(nu,si))
       + ope(1770)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1771)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))^2
       + ope(1772)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1773)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(ta))
       + ope(1774)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta));

L1x10x3x5 =
         ope(284)*f(nn(mu,nu),nn(ro,si,ta))^2
       + ope(285)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(mu,ro),nn(nu,si,ta))
       + ope(286)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(ro,si),nn(mu,nu,ta))
       + ope(1115)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(mu,nu),nn(ro,si,ta
      ))
       + ope(1126)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta))^2
       + ope(1127)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1132)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1133)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1142)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1143)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1144)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si,ta),nn(si,
      ta))
       + ope(1145)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1146)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(mu,ta),nn(si,
      ta))
       + ope(1147)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1148)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1149)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ro))*f(nn(mu,ta),nn(si,
      ta))
       + ope(1150)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1151)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1152)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ta),nn(ro,
      si))
       + ope(1154)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,ro))*f(nn(si,ta),nn(si,
      ta))
       + ope(1155)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1156)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(ro,si))*f(nn(nu,ta),nn(si,
      ta))
       + ope(1157)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1158)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1654)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*f(
      nn(ta),nn(ta))
       + ope(1677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(nn(
      si),nn(ro,ta))
       + ope(1678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(nn(
      ta),nn(ro,si))
       + ope(1679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(si))*f(nn(nu,
      ta),nn(ro,ta))
       + ope(1682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si,
      ta),nn(si,ta))
       + ope(1686)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro,ta),nn(si,ta))
       + ope(1687)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(nn(
      ta),nn(si,ta))
       + ope(1688)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(nn(
      ro),nn(si,ta))
       + ope(1689)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(ro,si))
       + ope(1690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(si,ta))
       + ope(1691)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,ta))
       + ope(1692)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*f(
      nn(ro),nn(si))
       + ope(1693)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      si),nn(nu,ta))
       + ope(1694)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,si))
       + ope(1695)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(nu,
      ro),nn(si,ta))
       + ope(1696)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(ro,si))
       + ope(1697)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(nn(
      ta),nn(ro,si))
       + ope(1698)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(nn(
      ta),nn(nu,si))
       + ope(1699)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      nu),nn(ro,si))
       + ope(1700)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      ro),nn(nu,si))
       + ope(1770)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1771)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))^2
       + ope(1772)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1773)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(ta))
       + ope(1774)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta));

L1x10x3x6 =
         ope(284)*f(nn(mu,nu),nn(ro,si,ta))^2
       + ope(285)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(mu,ro),nn(nu,si,ta))
       + ope(286)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(ro,si),nn(mu,nu,ta))
       + ope(1115)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(mu,nu),nn(ro,si,ta
      ))
       + ope(1126)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta))^2
       + ope(1127)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1132)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1133)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1142)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1143)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1144)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si,ta),nn(si,
      ta))
       + ope(1145)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1146)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(mu,ta),nn(si,
      ta))
       + ope(1147)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1148)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1149)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ro))*f(nn(mu,ta),nn(si,
      ta))
       + ope(1150)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1151)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1152)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ta),nn(ro,
      si))
       + ope(1154)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,ro))*f(nn(si,ta),nn(si,
      ta))
       + ope(1155)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1156)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(ro,si))*f(nn(nu,ta),nn(si,
      ta))
       + ope(1157)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1158)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1654)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*f(
      nn(ta),nn(ta))
       + ope(1677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(nn(
      si),nn(ro,ta))
       + ope(1678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(nn(
      ta),nn(ro,si))
       + ope(1679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(si))*f(nn(nu,
      ta),nn(ro,ta))
       + ope(1682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si,
      ta),nn(si,ta))
       + ope(1686)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro,ta),nn(si,ta))
       + ope(1687)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(nn(
      ta),nn(si,ta))
       + ope(1688)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(nn(
      ro),nn(si,ta))
       + ope(1689)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(ro,si))
       + ope(1690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(si,ta))
       + ope(1691)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,ta))
       + ope(1692)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*f(
      nn(ro),nn(si))
       + ope(1693)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      si),nn(nu,ta))
       + ope(1694)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,si))
       + ope(1695)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(nu,
      ro),nn(si,ta))
       + ope(1696)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(ro,si))
       + ope(1697)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(nn(
      ta),nn(ro,si))
       + ope(1698)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(nn(
      ta),nn(nu,si))
       + ope(1699)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      nu),nn(ro,si))
       + ope(1700)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      ro),nn(nu,si))
       + ope(1770)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1771)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))^2
       + ope(1772)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1773)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(ta))
       + ope(1774)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta));

L1x10x4x2 =
         ope(286)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(ro,si),nn(mu,nu,ta))
       + ope(1143)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1157)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1158)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1693)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      si),nn(nu,ta))
       + ope(1700)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      ro),nn(nu,si))
       + ope(1774)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta));

L1x10x4x3 =
         ope(284)*f(nn(mu,nu),nn(ro,si,ta))^2
       + ope(285)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(mu,ro),nn(nu,si,ta))
       + ope(286)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(ro,si),nn(mu,nu,ta))
       + ope(1115)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(mu,nu),nn(ro,si,ta
      ))
       + ope(1127)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1133)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1141)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1142)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1143)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1148)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1149)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ro))*f(nn(mu,ta),nn(si,
      ta))
       + ope(1150)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1151)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1152)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ta),nn(ro,
      si))
       + ope(1153)*f(nn(mu),nn(nu))*f(nn(mu,nu),nn(ro,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1154)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,ro))*f(nn(si,ta),nn(si,
      ta))
       + ope(1155)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1156)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(ro,si))*f(nn(nu,ta),nn(si,
      ta))
       + ope(1157)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1158)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(nn(
      ta),nn(ro,si))
       + ope(1679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(si))*f(nn(nu,
      ta),nn(ro,ta))
       + ope(1682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si,
      ta),nn(si,ta))
       + ope(1686)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro,ta),nn(si,ta))
       + ope(1688)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(nn(
      ro),nn(si,ta))
       + ope(1690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(si,ta))
       + ope(1691)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,ta))
       + ope(1692)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*f(
      nn(ro),nn(si))
       + ope(1693)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      si),nn(nu,ta))
       + ope(1694)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,si))
       + ope(1696)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(ro,si))
       + ope(1697)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(nn(
      ta),nn(ro,si))
       + ope(1698)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(nn(
      ta),nn(nu,si))
       + ope(1699)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      nu),nn(ro,si))
       + ope(1700)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      ro),nn(nu,si))
       + ope(1772)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1773)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(ta))
       + ope(1774)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta));

L1x10x4x4 =
         ope(284)*f(nn(mu,nu),nn(ro,si,ta))^2
       + ope(285)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(mu,ro),nn(nu,si,ta))
       + ope(286)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(ro,si),nn(mu,nu,ta))
       + ope(1115)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(mu,nu),nn(ro,si,ta
      ))
       + ope(1125)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1126)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta))^2
       + ope(1127)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1132)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1133)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1141)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1142)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1143)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1144)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si,ta),nn(si,
      ta))
       + ope(1145)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1146)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(mu,ta),nn(si,
      ta))
       + ope(1147)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1148)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1149)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ro))*f(nn(mu,ta),nn(si,
      ta))
       + ope(1150)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1151)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1152)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ta),nn(ro,
      si))
       + ope(1153)*f(nn(mu),nn(nu))*f(nn(mu,nu),nn(ro,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1154)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,ro))*f(nn(si,ta),nn(si,
      ta))
       + ope(1155)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1156)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(ro,si))*f(nn(nu,ta),nn(si,
      ta))
       + ope(1157)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1158)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1654)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*f(
      nn(ta),nn(ta))
       + ope(1656)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si),nn(si))*f(nn(mu,
      ta),nn(nu,ta))
       + ope(1664)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(ro))*f(nn(si,ta),nn(si,ta))
       + ope(1668)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))
       + ope(1677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(nn(
      si),nn(ro,ta))
       + ope(1678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(nn(
      ta),nn(ro,si))
       + ope(1679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(si))*f(nn(nu,
      ta),nn(ro,ta))
       + ope(1682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si,
      ta),nn(si,ta))
       + ope(1686)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro,ta),nn(si,ta))
       + ope(1687)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(nn(
      ta),nn(si,ta))
       + ope(1688)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(nn(
      ro),nn(si,ta))
       + ope(1689)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(ro,si))
       + ope(1690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(si,ta))
       + ope(1691)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,ta))
       + ope(1692)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*f(
      nn(ro),nn(si))
       + ope(1693)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      si),nn(nu,ta))
       + ope(1694)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,si))
       + ope(1695)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(nu,
      ro),nn(si,ta))
       + ope(1696)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(ro,si))
       + ope(1697)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(nn(
      ta),nn(ro,si))
       + ope(1698)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(nn(
      ta),nn(nu,si))
       + ope(1699)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      nu),nn(ro,si))
       + ope(1700)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      ro),nn(nu,si))
       + ope(1770)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1771)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))^2
       + ope(1772)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1773)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(ta))
       + ope(1774)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta));

L1x10x4x5 =
         ope(284)*f(nn(mu,nu),nn(ro,si,ta))^2
       + ope(285)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(mu,ro),nn(nu,si,ta))
       + ope(286)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(ro,si),nn(mu,nu,ta))
       + ope(1115)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(mu,nu),nn(ro,si,ta
      ))
       + ope(1125)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1126)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta))^2
       + ope(1127)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1132)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1133)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1141)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1142)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1143)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1144)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si,ta),nn(si,
      ta))
       + ope(1145)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1146)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(mu,ta),nn(si,
      ta))
       + ope(1147)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1148)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1149)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ro))*f(nn(mu,ta),nn(si,
      ta))
       + ope(1150)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1151)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1152)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ta),nn(ro,
      si))
       + ope(1153)*f(nn(mu),nn(nu))*f(nn(mu,nu),nn(ro,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1154)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,ro))*f(nn(si,ta),nn(si,
      ta))
       + ope(1155)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1156)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(ro,si))*f(nn(nu,ta),nn(si,
      ta))
       + ope(1157)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1158)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1650)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))*f(
      nn(ta),nn(ta))
       + ope(1652)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))*f(
      nn(ta),nn(ta))
       + ope(1654)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*f(
      nn(ta),nn(ta))
       + ope(1656)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si),nn(si))*f(nn(mu,
      ta),nn(nu,ta))
       + ope(1664)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(ro))*f(nn(si,ta),nn(si,ta))
       + ope(1668)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))
       + ope(1677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(nn(
      si),nn(ro,ta))
       + ope(1678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(nn(
      ta),nn(ro,si))
       + ope(1679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(si))*f(nn(nu,
      ta),nn(ro,ta))
       + ope(1682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si,
      ta),nn(si,ta))
       + ope(1686)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro,ta),nn(si,ta))
       + ope(1687)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(nn(
      ta),nn(si,ta))
       + ope(1688)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(nn(
      ro),nn(si,ta))
       + ope(1689)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(ro,si))
       + ope(1690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(si,ta))
       + ope(1691)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,ta))
       + ope(1692)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*f(
      nn(ro),nn(si))
       + ope(1693)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      si),nn(nu,ta))
       + ope(1694)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,si))
       + ope(1695)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(nu,
      ro),nn(si,ta))
       + ope(1696)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(ro,si))
       + ope(1697)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(nn(
      ta),nn(ro,si))
       + ope(1698)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(nn(
      ta),nn(nu,si))
       + ope(1699)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      nu),nn(ro,si))
       + ope(1700)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      ro),nn(nu,si))
       + ope(1769)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si)
      ,nn(ta))^2
       + ope(1770)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1771)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))^2
       + ope(1772)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1773)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(ta))
       + ope(1774)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta));

L1x10x4x6 =
         ope(284)*f(nn(mu,nu),nn(ro,si,ta))^2
       + ope(285)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(mu,ro),nn(nu,si,ta))
       + ope(286)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(ro,si),nn(mu,nu,ta))
       + ope(1115)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(mu,nu),nn(ro,si,ta
      ))
       + ope(1125)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1126)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta))^2
       + ope(1127)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1132)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1133)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1141)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1142)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1143)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1144)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si,ta),nn(si,
      ta))
       + ope(1145)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1146)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(mu,ta),nn(si,
      ta))
       + ope(1147)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1148)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1149)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ro))*f(nn(mu,ta),nn(si,
      ta))
       + ope(1150)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1151)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1152)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ta),nn(ro,
      si))
       + ope(1153)*f(nn(mu),nn(nu))*f(nn(mu,nu),nn(ro,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1154)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,ro))*f(nn(si,ta),nn(si,
      ta))
       + ope(1155)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1156)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(ro,si))*f(nn(nu,ta),nn(si,
      ta))
       + ope(1157)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1158)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1650)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))*f(
      nn(ta),nn(ta))
       + ope(1652)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))*f(
      nn(ta),nn(ta))
       + ope(1654)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*f(
      nn(ta),nn(ta))
       + ope(1656)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si),nn(si))*f(nn(mu,
      ta),nn(nu,ta))
       + ope(1664)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(ro))*f(nn(si,ta),nn(si,ta))
       + ope(1668)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))
       + ope(1677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(nn(
      si),nn(ro,ta))
       + ope(1678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(nn(
      ta),nn(ro,si))
       + ope(1679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(si))*f(nn(nu,
      ta),nn(ro,ta))
       + ope(1682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si,
      ta),nn(si,ta))
       + ope(1686)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro,ta),nn(si,ta))
       + ope(1687)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(nn(
      ta),nn(si,ta))
       + ope(1688)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(nn(
      ro),nn(si,ta))
       + ope(1689)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(ro,si))
       + ope(1690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(si,ta))
       + ope(1691)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,ta))
       + ope(1692)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*f(
      nn(ro),nn(si))
       + ope(1693)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      si),nn(nu,ta))
       + ope(1694)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,si))
       + ope(1695)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(nu,
      ro),nn(si,ta))
       + ope(1696)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(ro,si))
       + ope(1697)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(nn(
      ta),nn(ro,si))
       + ope(1698)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(nn(
      ta),nn(nu,si))
       + ope(1699)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      nu),nn(ro,si))
       + ope(1700)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      ro),nn(nu,si))
       + ope(1769)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si)
      ,nn(ta))^2
       + ope(1770)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1771)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))^2
       + ope(1772)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1773)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(ta))
       + ope(1774)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta));

L1x10x5x2 =
         ope(286)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(ro,si),nn(mu,nu,ta))
       + ope(1143)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1153)*f(nn(mu),nn(nu))*f(nn(mu,nu),nn(ro,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1157)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1158)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1693)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      si),nn(nu,ta))
       + ope(1700)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      ro),nn(nu,si))
       + ope(1774)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta));

L1x10x5x3 =
         ope(284)*f(nn(mu,nu),nn(ro,si,ta))^2
       + ope(285)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(mu,ro),nn(nu,si,ta))
       + ope(286)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(ro,si),nn(mu,nu,ta))
       + ope(1115)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(mu,nu),nn(ro,si,ta
      ))
       + ope(1127)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1133)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1140)*f(nn(mu),nn(nu,ro))^2*f(nn(si,ta),nn(si,ta))
       + ope(1141)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1142)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1143)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1148)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1149)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ro))*f(nn(mu,ta),nn(si,
      ta))
       + ope(1150)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1151)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1152)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ta),nn(ro,
      si))
       + ope(1153)*f(nn(mu),nn(nu))*f(nn(mu,nu),nn(ro,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1154)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,ro))*f(nn(si,ta),nn(si,
      ta))
       + ope(1155)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1156)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(ro,si))*f(nn(nu,ta),nn(si,
      ta))
       + ope(1157)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1158)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(nn(
      ta),nn(ro,si))
       + ope(1679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(si))*f(nn(nu,
      ta),nn(ro,ta))
       + ope(1682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si,
      ta),nn(si,ta))
       + ope(1686)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro,ta),nn(si,ta))
       + ope(1688)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(nn(
      ro),nn(si,ta))
       + ope(1690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(si,ta))
       + ope(1691)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,ta))
       + ope(1692)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*f(
      nn(ro),nn(si))
       + ope(1693)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      si),nn(nu,ta))
       + ope(1694)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,si))
       + ope(1696)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(ro,si))
       + ope(1697)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(nn(
      ta),nn(ro,si))
       + ope(1698)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(nn(
      ta),nn(nu,si))
       + ope(1699)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      nu),nn(ro,si))
       + ope(1700)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      ro),nn(nu,si))
       + ope(1772)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1773)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(ta))
       + ope(1774)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta));

L1x10x5x4 =
         ope(284)*f(nn(mu,nu),nn(ro,si,ta))^2
       + ope(285)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(mu,ro),nn(nu,si,ta))
       + ope(286)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(ro,si),nn(mu,nu,ta))
       + ope(1115)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(mu,nu),nn(ro,si,ta
      ))
       + ope(1125)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1126)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta))^2
       + ope(1127)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1132)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1133)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1140)*f(nn(mu),nn(nu,ro))^2*f(nn(si,ta),nn(si,ta))
       + ope(1141)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1142)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1143)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1144)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si,ta),nn(si,
      ta))
       + ope(1145)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1146)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(mu,ta),nn(si,
      ta))
       + ope(1147)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1148)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1149)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ro))*f(nn(mu,ta),nn(si,
      ta))
       + ope(1150)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1151)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1152)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ta),nn(ro,
      si))
       + ope(1153)*f(nn(mu),nn(nu))*f(nn(mu,nu),nn(ro,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1154)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,ro))*f(nn(si,ta),nn(si,
      ta))
       + ope(1155)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1156)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(ro,si))*f(nn(nu,ta),nn(si,
      ta))
       + ope(1157)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1158)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1652)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))*f(
      nn(ta),nn(ta))
       + ope(1654)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*f(
      nn(ta),nn(ta))
       + ope(1656)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si),nn(si))*f(nn(mu,
      ta),nn(nu,ta))
       + ope(1664)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(ro))*f(nn(si,ta),nn(si,ta))
       + ope(1668)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))
       + ope(1677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(nn(
      si),nn(ro,ta))
       + ope(1678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(nn(
      ta),nn(ro,si))
       + ope(1679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(si))*f(nn(nu,
      ta),nn(ro,ta))
       + ope(1682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si,
      ta),nn(si,ta))
       + ope(1686)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro,ta),nn(si,ta))
       + ope(1687)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(nn(
      ta),nn(si,ta))
       + ope(1688)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(nn(
      ro),nn(si,ta))
       + ope(1689)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(ro,si))
       + ope(1690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(si,ta))
       + ope(1691)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,ta))
       + ope(1692)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*f(
      nn(ro),nn(si))
       + ope(1693)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      si),nn(nu,ta))
       + ope(1694)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,si))
       + ope(1695)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(nu,
      ro),nn(si,ta))
       + ope(1696)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(ro,si))
       + ope(1697)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(nn(
      ta),nn(ro,si))
       + ope(1698)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(nn(
      ta),nn(nu,si))
       + ope(1699)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      nu),nn(ro,si))
       + ope(1700)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      ro),nn(nu,si))
       + ope(1770)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1771)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))^2
       + ope(1772)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1773)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(ta))
       + ope(1774)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta));

L1x10x5x5 =
         ope(284)*f(nn(mu,nu),nn(ro,si,ta))^2
       + ope(285)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(mu,ro),nn(nu,si,ta))
       + ope(286)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(ro,si),nn(mu,nu,ta))
       + ope(1115)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(mu,nu),nn(ro,si,ta
      ))
       + ope(1125)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1126)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta))^2
       + ope(1127)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1132)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1133)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1140)*f(nn(mu),nn(nu,ro))^2*f(nn(si,ta),nn(si,ta))
       + ope(1141)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1142)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1143)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1144)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si,ta),nn(si,
      ta))
       + ope(1145)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1146)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(mu,ta),nn(si,
      ta))
       + ope(1147)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1148)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1149)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ro))*f(nn(mu,ta),nn(si,
      ta))
       + ope(1150)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1151)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1152)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ta),nn(ro,
      si))
       + ope(1153)*f(nn(mu),nn(nu))*f(nn(mu,nu),nn(ro,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1154)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,ro))*f(nn(si,ta),nn(si,
      ta))
       + ope(1155)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1156)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(ro,si))*f(nn(nu,ta),nn(si,
      ta))
       + ope(1157)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1158)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1581)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(
      si),nn(ro,ta))
       + ope(1650)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))*f(
      nn(ta),nn(ta))
       + ope(1652)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))*f(
      nn(ta),nn(ta))
       + ope(1654)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*f(
      nn(ta),nn(ta))
       + ope(1656)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si),nn(si))*f(nn(mu,
      ta),nn(nu,ta))
       + ope(1664)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(ro))*f(nn(si,ta),nn(si,ta))
       + ope(1668)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))
       + ope(1677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(nn(
      si),nn(ro,ta))
       + ope(1678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(nn(
      ta),nn(ro,si))
       + ope(1679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(si))*f(nn(nu,
      ta),nn(ro,ta))
       + ope(1682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si,
      ta),nn(si,ta))
       + ope(1686)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro,ta),nn(si,ta))
       + ope(1687)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(nn(
      ta),nn(si,ta))
       + ope(1688)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(nn(
      ro),nn(si,ta))
       + ope(1689)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(ro,si))
       + ope(1690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(si,ta))
       + ope(1691)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,ta))
       + ope(1692)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*f(
      nn(ro),nn(si))
       + ope(1693)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      si),nn(nu,ta))
       + ope(1694)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,si))
       + ope(1695)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(nu,
      ro),nn(si,ta))
       + ope(1696)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(ro,si))
       + ope(1697)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(nn(
      ta),nn(ro,si))
       + ope(1698)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(nn(
      ta),nn(nu,si))
       + ope(1699)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      nu),nn(ro,si))
       + ope(1700)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      ro),nn(nu,si))
       + ope(1769)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si)
      ,nn(ta))^2
       + ope(1770)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1771)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))^2
       + ope(1772)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1773)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(ta))
       + ope(1774)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta));

L1x10x5x6 =
         ope(284)*f(nn(mu,nu),nn(ro,si,ta))^2
       + ope(285)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(mu,ro),nn(nu,si,ta))
       + ope(286)*f(nn(mu,nu),nn(ro,si,ta))*f(nn(ro,si),nn(mu,nu,ta))
       + ope(1115)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(mu,nu),nn(ro,si,ta
      ))
       + ope(1125)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1126)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta))^2
       + ope(1127)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1132)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1133)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1140)*f(nn(mu),nn(nu,ro))^2*f(nn(si,ta),nn(si,ta))
       + ope(1141)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1142)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1143)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1144)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si,ta),nn(si,
      ta))
       + ope(1145)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1146)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(mu,ta),nn(si,
      ta))
       + ope(1147)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1148)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1149)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ro))*f(nn(mu,ta),nn(si,
      ta))
       + ope(1150)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ro),nn(si,
      ta))
       + ope(1151)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,si),nn(ro,
      ta))
       + ope(1152)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(nu,ta))*f(nn(mu,ta),nn(ro,
      si))
       + ope(1153)*f(nn(mu),nn(nu))*f(nn(mu,nu),nn(ro,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1154)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,ro))*f(nn(si,ta),nn(si,
      ta))
       + ope(1155)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(nu,si))*f(nn(ro,ta),nn(si,
      ta))
       + ope(1156)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(ro,si))*f(nn(nu,ta),nn(si,
      ta))
       + ope(1157)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,
      ta))
       + ope(1158)*f(nn(mu),nn(nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,
      ta))
       + ope(1581)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(
      si),nn(ro,ta))
       + ope(1650)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))*f(
      nn(ta),nn(ta))
       + ope(1652)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))*f(
      nn(ta),nn(ta))
       + ope(1654)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*f(
      nn(ta),nn(ta))
       + ope(1656)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si),nn(si))*f(nn(mu,
      ta),nn(nu,ta))
       + ope(1664)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(ro))*f(nn(si,ta),nn(si,ta))
       + ope(1668)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))
       + ope(1677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(nn(
      si),nn(ro,ta))
       + ope(1678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(nn(
      ta),nn(ro,si))
       + ope(1679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(si))*f(nn(nu,
      ta),nn(ro,ta))
       + ope(1682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si,
      ta),nn(si,ta))
       + ope(1686)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro,ta),nn(si,ta))
       + ope(1687)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(nn(
      ta),nn(si,ta))
       + ope(1688)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(nn(
      ro),nn(si,ta))
       + ope(1689)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(ro,si))
       + ope(1690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(si,ta))
       + ope(1691)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,ta))
       + ope(1692)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*f(
      nn(ro),nn(si))
       + ope(1693)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      si),nn(nu,ta))
       + ope(1694)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(nn(
      ta),nn(nu,si))
       + ope(1695)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(nu,
      ro),nn(si,ta))
       + ope(1696)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(nu,
      ta),nn(ro,si))
       + ope(1697)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(nn(
      ta),nn(ro,si))
       + ope(1698)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(nn(
      ta),nn(nu,si))
       + ope(1699)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      nu),nn(ro,si))
       + ope(1700)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(mu,
      ro),nn(nu,si))
       + ope(1768)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si)
      ,nn(si))*f(nn(ta),nn(ta))
       + ope(1769)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si)
      ,nn(ta))^2
       + ope(1770)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1771)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))^2
       + ope(1772)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta))
       + ope(1773)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(ta))
       + ope(1774)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro)
      ,nn(ta))*f(nn(si),nn(ta));

L1x12x2x2 =
         ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x2x3 =
         ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x2x4 =
         ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4861)*f(nn(mu),nn(nu,ro,si))*f(nn(nu),nn(mu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10647)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10710)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,al),nn(si,ta))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10760)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12692)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x2x5 =
         ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4861)*f(nn(mu),nn(nu,ro,si))*f(nn(nu),nn(mu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10646)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10647)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10710)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,al),nn(si,ta))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10760)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12692)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x2x6 =
         ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4861)*f(nn(mu),nn(nu,ro,si))*f(nn(nu),nn(mu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10646)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10647)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10710)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,al),nn(si,ta))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10760)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12692)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x2x7 =
         ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4861)*f(nn(mu),nn(nu,ro,si))*f(nn(nu),nn(mu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10646)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10647)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10710)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,al),nn(si,ta))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10760)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12692)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x3x2 =
         ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x3x3 =
         ope(696)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,ta,al))
       + ope(697)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,ta,al))
       + ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4910)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,nu,ro),nn(
      si,ta,al))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4942)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4943)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4944)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ta,al),nn(ro
      ,si,al))
       + ope(4946)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(nu,al),nn(ro
      ,ta,al))
       + ope(4947)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4948)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,ro,al),nn(si
      ,ta,al))
       + ope(4949)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,si,al),nn(ro
      ,ta,al))
       + ope(4950)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ro),nn(si
      ,ta,al))
       + ope(4951)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,si),nn(ro
      ,ta,al))
       + ope(4952)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ta),nn(ro
      ,si,al))
       + ope(4953)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4954)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4955)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu,al),nn(ro
      ,ta,al))
       + ope(4956)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,nu),nn(ro
      ,ta,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4961)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta,al))*f(nn(mu,nu,ta),nn(ro
      ,si,al))
       + ope(4962)*f(nn,nn(mu,nu,ro))*f(nn(si,ta),nn(mu,nu,ro))*f(nn(si,al),
      nn(ta,al))
       + ope(4963)*f(nn,nn(mu,nu,ro))^2*f(nn(si,ta,al),nn(si,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4977)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4978)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10403)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si))*f(nn(ta),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10471)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(ro),nn(si,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10640)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(al),nn(ro,ta))
       + ope(10642)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,si)
      )*f(nn(al),nn(ro,ta))
       + ope(10644)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10648)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(ro),nn(si,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10659)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10685)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10696)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10701)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10706)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10719)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,al),nn(ro,ta))
       + ope(10720)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10727)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10728)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10731)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10733)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10734)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,nu),nn(si,al))
       + ope(10735)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,si),nn(nu,al))
       + ope(10752)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))^2*f(nn(mu,al),nn(nu,
      al))
       + ope(10753)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10754)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10755)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10758)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10764)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))^2
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10768)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10774)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10775)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10776)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10777)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10780)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12665)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(al))*f(nn(al),nn(nu,ta))
       + ope(12672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))*f(nn(ro
      ),nn(si))*f(nn(ro,al),nn(si,al))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta,al))*f(nn(al),nn(nu,si))
       + ope(12680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,al),nn(si,ta))
       + ope(12682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(ro,si))
       + ope(12683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,si))*f(nn(al),nn(nu,al))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12688)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ta))*f(nn(al),nn(ro,si))
       + ope(12693)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,nu),nn(ro,si))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x3x4 =
         ope(696)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,ta,al))
       + ope(697)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,ta,al))
       + ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4651)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))^2
       + ope(4861)*f(nn(mu),nn(nu,ro,si))*f(nn(nu),nn(mu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4903)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ro,ta))*f(nn(ta,al),nn(
      nu,si,al))
       + ope(4904)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,si),nn(
      nu,ta,al))
       + ope(4905)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,ta),nn(
      nu,si,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4908)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,nu,al),nn(
      si,ta,al))
       + ope(4909)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,si,al),nn(
      nu,ta,al))
       + ope(4910)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,nu,ro),nn(
      si,ta,al))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4935)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4936)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4937)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4938)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4939)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(ro,ta,al),nn(si
      ,ta,al))
       + ope(4940)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ro))*f(nn(ta,al),nn(si
      ,ta,al))
       + ope(4942)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4943)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4944)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ta,al),nn(ro
      ,si,al))
       + ope(4946)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(nu,al),nn(ro
      ,ta,al))
       + ope(4947)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4948)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,ro,al),nn(si
      ,ta,al))
       + ope(4949)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,si,al),nn(ro
      ,ta,al))
       + ope(4950)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ro),nn(si
      ,ta,al))
       + ope(4951)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,si),nn(ro
      ,ta,al))
       + ope(4952)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ta),nn(ro
      ,si,al))
       + ope(4953)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4954)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4955)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu,al),nn(ro
      ,ta,al))
       + ope(4956)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,nu),nn(ro
      ,ta,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4961)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta,al))*f(nn(mu,nu,ta),nn(ro
      ,si,al))
       + ope(4962)*f(nn,nn(mu,nu,ro))*f(nn(si,ta),nn(mu,nu,ro))*f(nn(si,al),
      nn(ta,al))
       + ope(4963)*f(nn,nn(mu,nu,ro))^2*f(nn(si,ta,al),nn(si,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4976)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4977)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4978)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4979)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10341)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ro),nn(si,ta,al))
       + ope(10343)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ta),nn(ro,si,al))
       + ope(10367)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(si),nn(ro,ta,
      al))*f(nn(ta),nn(al))
       + ope(10403)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si))*f(nn(ta),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10471)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(ro),nn(si,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10507)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10509)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10537)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10538)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10637)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10638)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ro),nn(ta,al))
       + ope(10639)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10640)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(al),nn(ro,ta))
       + ope(10641)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,ro)
      )*f(nn(al),nn(si,ta))
       + ope(10642)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,si)
      )*f(nn(al),nn(ro,ta))
       + ope(10644)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10645)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10647)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10648)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(ro),nn(si,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10658)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10659)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10668)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10685)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10690)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10691)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10693)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10695)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10696)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10698)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10700)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10701)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10702)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta,al),nn(ta,al))
       + ope(10703)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10705)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10706)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10707)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,si))*
      f(nn(ro,al),nn(ta,al))
       + ope(10708)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10709)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10710)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,al),nn(si,ta))
       + ope(10712)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10715)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10716)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,ta))*
      f(nn(nu,al),nn(ro,al))
       + ope(10717)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10718)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10719)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,al),nn(ro,ta))
       + ope(10720)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10721)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,si),nn(ro,al))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10727)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10728)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10731)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10732)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10733)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10734)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,nu),nn(si,al))
       + ope(10735)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,si),nn(nu,al))
       + ope(10752)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))^2*f(nn(mu,al),nn(nu,
      al))
       + ope(10753)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10754)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10755)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10758)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10760)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10764)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))^2
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10768)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10774)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10775)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10776)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10777)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10780)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12626)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(al),nn(si,ta))
       + ope(12649)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(ta),nn(si,al))
       + ope(12650)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(si,ta))
       + ope(12651)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12658)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*
      f(nn(ro),nn(si))*f(nn(al),nn(al))
       + ope(12661)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(si),nn(al))
       + ope(12664)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(al))*f(
      nn(ro),nn(si))*f(nn(al),nn(si,ta))
       + ope(12665)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta))*f(nn(al),nn(nu,al))
       + ope(12669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(al))*f(nn(al),nn(nu,ta))
       + ope(12670)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))*f(nn(ro
      ),nn(si))*f(nn(ro,al),nn(si,al))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta,al))*f(nn(al),nn(nu,si))
       + ope(12680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,al),nn(si,ta))
       + ope(12681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ro))*f(nn(al),nn(si,al))
       + ope(12682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(ro,si))
       + ope(12683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,si))*f(nn(al),nn(nu,al))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12687)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ro))*f(nn(al),nn(si,ta))
       + ope(12688)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ta))*f(nn(al),nn(ro,si))
       + ope(12689)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ro),nn(si,ta))
       + ope(12691)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12692)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12693)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,nu),nn(ro,si))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12699)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,si),nn(ta,al))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12701)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta,al))*f(nn(ta),nn(al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12866)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12867)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12869)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2*f(nn(ta),nn(al))^2
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x3x5 =
         ope(696)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,ta,al))
       + ope(697)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,ta,al))
       + ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4651)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))^2
       + ope(4861)*f(nn(mu),nn(nu,ro,si))*f(nn(nu),nn(mu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4903)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ro,ta))*f(nn(ta,al),nn(
      nu,si,al))
       + ope(4904)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,si),nn(
      nu,ta,al))
       + ope(4905)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,ta),nn(
      nu,si,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4908)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,nu,al),nn(
      si,ta,al))
       + ope(4909)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,si,al),nn(
      nu,ta,al))
       + ope(4910)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,nu,ro),nn(
      si,ta,al))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4935)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4936)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4937)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4938)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4939)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(ro,ta,al),nn(si
      ,ta,al))
       + ope(4940)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ro))*f(nn(ta,al),nn(si
      ,ta,al))
       + ope(4942)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4943)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4944)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ta,al),nn(ro
      ,si,al))
       + ope(4946)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(nu,al),nn(ro
      ,ta,al))
       + ope(4947)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4948)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,ro,al),nn(si
      ,ta,al))
       + ope(4949)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,si,al),nn(ro
      ,ta,al))
       + ope(4950)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ro),nn(si
      ,ta,al))
       + ope(4951)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,si),nn(ro
      ,ta,al))
       + ope(4952)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ta),nn(ro
      ,si,al))
       + ope(4953)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4954)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4955)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu,al),nn(ro
      ,ta,al))
       + ope(4956)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,nu),nn(ro
      ,ta,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4961)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta,al))*f(nn(mu,nu,ta),nn(ro
      ,si,al))
       + ope(4962)*f(nn,nn(mu,nu,ro))*f(nn(si,ta),nn(mu,nu,ro))*f(nn(si,al),
      nn(ta,al))
       + ope(4963)*f(nn,nn(mu,nu,ro))^2*f(nn(si,ta,al),nn(si,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4976)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4977)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4978)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4979)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10341)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ro),nn(si,ta,al))
       + ope(10343)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ta),nn(ro,si,al))
       + ope(10367)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(si),nn(ro,ta,
      al))*f(nn(ta),nn(al))
       + ope(10403)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si))*f(nn(ta),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10471)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(ro),nn(si,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10505)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10507)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10509)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10536)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10537)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10538)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10635)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10636)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(si),nn(ta,al))
       + ope(10637)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10638)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ro),nn(ta,al))
       + ope(10639)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10640)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(al),nn(ro,ta))
       + ope(10641)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,ro)
      )*f(nn(al),nn(si,ta))
       + ope(10642)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,si)
      )*f(nn(al),nn(ro,ta))
       + ope(10643)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10644)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10645)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10646)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10647)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10648)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(ro),nn(si,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10658)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10659)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10668)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10685)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10690)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10691)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10693)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10695)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10696)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10698)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10700)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10701)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10702)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta,al),nn(ta,al))
       + ope(10703)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10705)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10706)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10707)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,si))*
      f(nn(ro,al),nn(ta,al))
       + ope(10708)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10709)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10710)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,al),nn(si,ta))
       + ope(10712)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10715)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10716)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,ta))*
      f(nn(nu,al),nn(ro,al))
       + ope(10717)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10718)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10719)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,al),nn(ro,ta))
       + ope(10720)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10721)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,si),nn(ro,al))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10727)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10728)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10731)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10732)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10733)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10734)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,nu),nn(si,al))
       + ope(10735)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,si),nn(nu,al))
       + ope(10752)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))^2*f(nn(mu,al),nn(nu,
      al))
       + ope(10753)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10754)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10755)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10758)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10760)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10764)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))^2
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10768)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10774)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10775)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10776)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10777)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10780)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12626)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(al),nn(si,ta))
       + ope(12627)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(
      ro,al),nn(si,al))
       + ope(12648)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ta))*f(nn(al),nn(si,al))
       + ope(12649)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(ta),nn(si,al))
       + ope(12650)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(si,ta))
       + ope(12651)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12658)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*
      f(nn(ro),nn(si))*f(nn(al),nn(al))
       + ope(12661)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(si),nn(al))
       + ope(12664)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(al))*f(
      nn(ro),nn(si))*f(nn(al),nn(si,ta))
       + ope(12665)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta))*f(nn(al),nn(nu,al))
       + ope(12669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(al))*f(nn(al),nn(nu,ta))
       + ope(12670)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))*f(nn(ro
      ),nn(si))*f(nn(ro,al),nn(si,al))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta,al))*f(nn(al),nn(nu,si))
       + ope(12680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,al),nn(si,ta))
       + ope(12681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ro))*f(nn(al),nn(si,al))
       + ope(12682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(ro,si))
       + ope(12683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,si))*f(nn(al),nn(nu,al))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12687)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ro))*f(nn(al),nn(si,ta))
       + ope(12688)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ta))*f(nn(al),nn(ro,si))
       + ope(12689)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ro),nn(si,ta))
       + ope(12691)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12692)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12693)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,nu),nn(ro,si))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12699)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,si),nn(ta,al))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12701)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta,al))*f(nn(ta),nn(al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12866)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12867)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12869)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2*f(nn(ta),nn(al))^2
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x3x6 =
         ope(696)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,ta,al))
       + ope(697)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,ta,al))
       + ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4651)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))^2
       + ope(4861)*f(nn(mu),nn(nu,ro,si))*f(nn(nu),nn(mu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4903)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ro,ta))*f(nn(ta,al),nn(
      nu,si,al))
       + ope(4904)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,si),nn(
      nu,ta,al))
       + ope(4905)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,ta),nn(
      nu,si,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4908)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,nu,al),nn(
      si,ta,al))
       + ope(4909)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,si,al),nn(
      nu,ta,al))
       + ope(4910)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,nu,ro),nn(
      si,ta,al))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4935)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4936)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4937)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4938)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4939)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(ro,ta,al),nn(si
      ,ta,al))
       + ope(4940)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ro))*f(nn(ta,al),nn(si
      ,ta,al))
       + ope(4942)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4943)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4944)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ta,al),nn(ro
      ,si,al))
       + ope(4946)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(nu,al),nn(ro
      ,ta,al))
       + ope(4947)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4948)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,ro,al),nn(si
      ,ta,al))
       + ope(4949)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,si,al),nn(ro
      ,ta,al))
       + ope(4950)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ro),nn(si
      ,ta,al))
       + ope(4951)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,si),nn(ro
      ,ta,al))
       + ope(4952)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ta),nn(ro
      ,si,al))
       + ope(4953)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4954)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4955)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu,al),nn(ro
      ,ta,al))
       + ope(4956)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,nu),nn(ro
      ,ta,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4961)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta,al))*f(nn(mu,nu,ta),nn(ro
      ,si,al))
       + ope(4962)*f(nn,nn(mu,nu,ro))*f(nn(si,ta),nn(mu,nu,ro))*f(nn(si,al),
      nn(ta,al))
       + ope(4963)*f(nn,nn(mu,nu,ro))^2*f(nn(si,ta,al),nn(si,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4976)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4977)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4978)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4979)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10341)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ro),nn(si,ta,al))
       + ope(10343)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ta),nn(ro,si,al))
       + ope(10367)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(si),nn(ro,ta,
      al))*f(nn(ta),nn(al))
       + ope(10403)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si))*f(nn(ta),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10471)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(ro),nn(si,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10505)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10507)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10509)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10536)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10537)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10538)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10635)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10636)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(si),nn(ta,al))
       + ope(10637)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10638)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ro),nn(ta,al))
       + ope(10639)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10640)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(al),nn(ro,ta))
       + ope(10641)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,ro)
      )*f(nn(al),nn(si,ta))
       + ope(10642)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,si)
      )*f(nn(al),nn(ro,ta))
       + ope(10643)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10644)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10645)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10646)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10647)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10648)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(ro),nn(si,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10658)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10659)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10668)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10685)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10690)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10691)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10693)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10695)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10696)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10698)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10700)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10701)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10702)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta,al),nn(ta,al))
       + ope(10703)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10705)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10706)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10707)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,si))*
      f(nn(ro,al),nn(ta,al))
       + ope(10708)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10709)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10710)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,al),nn(si,ta))
       + ope(10712)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10715)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10716)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,ta))*
      f(nn(nu,al),nn(ro,al))
       + ope(10717)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10718)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10719)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,al),nn(ro,ta))
       + ope(10720)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10721)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,si),nn(ro,al))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10727)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10728)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10731)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10732)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10733)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10734)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,nu),nn(si,al))
       + ope(10735)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,si),nn(nu,al))
       + ope(10752)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))^2*f(nn(mu,al),nn(nu,
      al))
       + ope(10753)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10754)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10755)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10758)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10760)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10764)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))^2
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10768)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10774)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10775)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10776)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10777)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10780)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12626)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(al),nn(si,ta))
       + ope(12627)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(
      ro,al),nn(si,al))
       + ope(12648)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ta))*f(nn(al),nn(si,al))
       + ope(12649)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(ta),nn(si,al))
       + ope(12650)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(si,ta))
       + ope(12651)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12658)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*
      f(nn(ro),nn(si))*f(nn(al),nn(al))
       + ope(12661)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(si),nn(al))
       + ope(12664)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(al))*f(
      nn(ro),nn(si))*f(nn(al),nn(si,ta))
       + ope(12665)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta))*f(nn(al),nn(nu,al))
       + ope(12669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(al))*f(nn(al),nn(nu,ta))
       + ope(12670)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))*f(nn(ro
      ),nn(si))*f(nn(ro,al),nn(si,al))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta,al))*f(nn(al),nn(nu,si))
       + ope(12680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,al),nn(si,ta))
       + ope(12681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ro))*f(nn(al),nn(si,al))
       + ope(12682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(ro,si))
       + ope(12683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,si))*f(nn(al),nn(nu,al))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12687)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ro))*f(nn(al),nn(si,ta))
       + ope(12688)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ta))*f(nn(al),nn(ro,si))
       + ope(12689)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ro),nn(si,ta))
       + ope(12691)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12692)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12693)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,nu),nn(ro,si))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12699)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,si),nn(ta,al))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12701)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta,al))*f(nn(ta),nn(al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12866)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12867)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12869)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2*f(nn(ta),nn(al))^2
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x3x7 =
         ope(696)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,ta,al))
       + ope(697)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,ta,al))
       + ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4651)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))^2
       + ope(4861)*f(nn(mu),nn(nu,ro,si))*f(nn(nu),nn(mu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4903)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ro,ta))*f(nn(ta,al),nn(
      nu,si,al))
       + ope(4904)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,si),nn(
      nu,ta,al))
       + ope(4905)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,ta),nn(
      nu,si,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4908)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,nu,al),nn(
      si,ta,al))
       + ope(4909)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,si,al),nn(
      nu,ta,al))
       + ope(4910)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,nu,ro),nn(
      si,ta,al))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4935)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4936)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4937)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4938)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4939)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(ro,ta,al),nn(si
      ,ta,al))
       + ope(4940)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ro))*f(nn(ta,al),nn(si
      ,ta,al))
       + ope(4942)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4943)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4944)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ta,al),nn(ro
      ,si,al))
       + ope(4946)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(nu,al),nn(ro
      ,ta,al))
       + ope(4947)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4948)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,ro,al),nn(si
      ,ta,al))
       + ope(4949)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,si,al),nn(ro
      ,ta,al))
       + ope(4950)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ro),nn(si
      ,ta,al))
       + ope(4951)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,si),nn(ro
      ,ta,al))
       + ope(4952)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ta),nn(ro
      ,si,al))
       + ope(4953)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4954)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4955)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu,al),nn(ro
      ,ta,al))
       + ope(4956)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,nu),nn(ro
      ,ta,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4961)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta,al))*f(nn(mu,nu,ta),nn(ro
      ,si,al))
       + ope(4962)*f(nn,nn(mu,nu,ro))*f(nn(si,ta),nn(mu,nu,ro))*f(nn(si,al),
      nn(ta,al))
       + ope(4963)*f(nn,nn(mu,nu,ro))^2*f(nn(si,ta,al),nn(si,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4976)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4977)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4978)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4979)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10341)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ro),nn(si,ta,al))
       + ope(10343)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ta),nn(ro,si,al))
       + ope(10367)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(si),nn(ro,ta,
      al))*f(nn(ta),nn(al))
       + ope(10403)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si))*f(nn(ta),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10471)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(ro),nn(si,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10505)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10507)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10509)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10536)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10537)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10538)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10635)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10636)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(si),nn(ta,al))
       + ope(10637)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10638)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ro),nn(ta,al))
       + ope(10639)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10640)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(al),nn(ro,ta))
       + ope(10641)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,ro)
      )*f(nn(al),nn(si,ta))
       + ope(10642)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,si)
      )*f(nn(al),nn(ro,ta))
       + ope(10643)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10644)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10645)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10646)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10647)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10648)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(ro),nn(si,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10658)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10659)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10668)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10685)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10690)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10691)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10693)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10695)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10696)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10698)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10700)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10701)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10702)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta,al),nn(ta,al))
       + ope(10703)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10705)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10706)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10707)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,si))*
      f(nn(ro,al),nn(ta,al))
       + ope(10708)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10709)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10710)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,al),nn(si,ta))
       + ope(10712)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10715)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10716)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,ta))*
      f(nn(nu,al),nn(ro,al))
       + ope(10717)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10718)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10719)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,al),nn(ro,ta))
       + ope(10720)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10721)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,si),nn(ro,al))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10727)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10728)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10731)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10732)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10733)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10734)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,nu),nn(si,al))
       + ope(10735)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,si),nn(nu,al))
       + ope(10752)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))^2*f(nn(mu,al),nn(nu,
      al))
       + ope(10753)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10754)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10755)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10758)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10760)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10764)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))^2
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10768)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10774)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10775)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10776)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10777)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10780)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12626)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(al),nn(si,ta))
       + ope(12627)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(
      ro,al),nn(si,al))
       + ope(12648)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ta))*f(nn(al),nn(si,al))
       + ope(12649)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(ta),nn(si,al))
       + ope(12650)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(si,ta))
       + ope(12651)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12658)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*
      f(nn(ro),nn(si))*f(nn(al),nn(al))
       + ope(12661)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(si),nn(al))
       + ope(12664)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(al))*f(
      nn(ro),nn(si))*f(nn(al),nn(si,ta))
       + ope(12665)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta))*f(nn(al),nn(nu,al))
       + ope(12669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(al))*f(nn(al),nn(nu,ta))
       + ope(12670)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))*f(nn(ro
      ),nn(si))*f(nn(ro,al),nn(si,al))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta,al))*f(nn(al),nn(nu,si))
       + ope(12680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,al),nn(si,ta))
       + ope(12681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ro))*f(nn(al),nn(si,al))
       + ope(12682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(ro,si))
       + ope(12683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,si))*f(nn(al),nn(nu,al))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12687)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ro))*f(nn(al),nn(si,ta))
       + ope(12688)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ta))*f(nn(al),nn(ro,si))
       + ope(12689)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ro),nn(si,ta))
       + ope(12691)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12692)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12693)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,nu),nn(ro,si))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12699)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,si),nn(ta,al))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12701)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta,al))*f(nn(ta),nn(al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12866)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12867)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12869)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2*f(nn(ta),nn(al))^2
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x4x2 =
         ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4979)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x4x3 =
         ope(696)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,ta,al))
       + ope(697)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,ta,al))
       + ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4653)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(si,ta),nn(
      nu,ro,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4910)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,nu,ro),nn(
      si,ta,al))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4937)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4938)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4939)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(ro,ta,al),nn(si
      ,ta,al))
       + ope(4940)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ro))*f(nn(ta,al),nn(si
      ,ta,al))
       + ope(4941)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4942)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4943)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4944)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ta,al),nn(ro
      ,si,al))
       + ope(4945)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si))*f(nn(nu,ta,al),nn(ro
      ,ta,al))
       + ope(4946)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(nu,al),nn(ro
      ,ta,al))
       + ope(4947)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4948)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,ro,al),nn(si
      ,ta,al))
       + ope(4949)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,si,al),nn(ro
      ,ta,al))
       + ope(4950)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ro),nn(si
      ,ta,al))
       + ope(4951)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,si),nn(ro
      ,ta,al))
       + ope(4952)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ta),nn(ro
      ,si,al))
       + ope(4953)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4954)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4955)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu,al),nn(ro
      ,ta,al))
       + ope(4956)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,nu),nn(ro
      ,ta,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4961)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta,al))*f(nn(mu,nu,ta),nn(ro
      ,si,al))
       + ope(4962)*f(nn,nn(mu,nu,ro))*f(nn(si,ta),nn(mu,nu,ro))*f(nn(si,al),
      nn(ta,al))
       + ope(4963)*f(nn,nn(mu,nu,ro))^2*f(nn(si,ta,al),nn(si,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4972)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4976)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4977)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4978)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4979)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10403)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si))*f(nn(ta),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10471)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(ro),nn(si,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10500)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10638)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ro),nn(ta,al))
       + ope(10640)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(al),nn(ro,ta))
       + ope(10641)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,ro)
      )*f(nn(al),nn(si,ta))
       + ope(10642)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,si)
      )*f(nn(al),nn(ro,ta))
       + ope(10644)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10648)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(ro),nn(si,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10659)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10674)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10685)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10696)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10701)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10705)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10706)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10719)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,al),nn(ro,ta))
       + ope(10720)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10724)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10725)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10726)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10727)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10728)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10729)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10730)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10731)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10733)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10734)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,nu),nn(si,al))
       + ope(10735)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,si),nn(nu,al))
       + ope(10752)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))^2*f(nn(mu,al),nn(nu,
      al))
       + ope(10753)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10754)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10755)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10758)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10763)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),nn(
      ta,al))
       + ope(10764)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))^2
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10766)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10767)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10768)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10769)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10772)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10773)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10774)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10775)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10776)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10777)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10780)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12627)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(
      ro,al),nn(si,al))
       + ope(12646)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ta,al))*f(
      nn(ro),nn(si))*f(nn(ta),nn(si,al))
       + ope(12661)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(si),nn(al))
       + ope(12665)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(al))*f(nn(al),nn(nu,ta))
       + ope(12672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))*f(nn(ro
      ),nn(si))*f(nn(ro,al),nn(si,al))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta,al))*f(nn(al),nn(nu,si))
       + ope(12680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,al),nn(si,ta))
       + ope(12682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(ro,si))
       + ope(12683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,si))*f(nn(al),nn(nu,al))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12688)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ta))*f(nn(al),nn(ro,si))
       + ope(12693)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,nu),nn(ro,si))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x4x4 =
         ope(696)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,ta,al))
       + ope(697)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,ta,al))
       + ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4651)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))^2
       + ope(4652)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(nu,si),nn(
      ro,ta,al))
       + ope(4653)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(si,ta),nn(
      nu,ro,al))
       + ope(4861)*f(nn(mu),nn(nu,ro,si))*f(nn(nu),nn(mu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4903)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ro,ta))*f(nn(ta,al),nn(
      nu,si,al))
       + ope(4904)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,si),nn(
      nu,ta,al))
       + ope(4905)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,ta),nn(
      nu,si,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4908)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,nu,al),nn(
      si,ta,al))
       + ope(4909)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,si,al),nn(
      nu,ta,al))
       + ope(4910)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,nu,ro),nn(
      si,ta,al))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4930)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4931)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4932)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4933)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4934)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4935)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4936)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4937)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4938)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4939)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(ro,ta,al),nn(si
      ,ta,al))
       + ope(4940)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ro))*f(nn(ta,al),nn(si
      ,ta,al))
       + ope(4941)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4942)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4943)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4944)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ta,al),nn(ro
      ,si,al))
       + ope(4945)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si))*f(nn(nu,ta,al),nn(ro
      ,ta,al))
       + ope(4946)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(nu,al),nn(ro
      ,ta,al))
       + ope(4947)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4948)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,ro,al),nn(si
      ,ta,al))
       + ope(4949)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,si,al),nn(ro
      ,ta,al))
       + ope(4950)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ro),nn(si
      ,ta,al))
       + ope(4951)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,si),nn(ro
      ,ta,al))
       + ope(4952)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ta),nn(ro
      ,si,al))
       + ope(4953)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4954)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4955)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu,al),nn(ro
      ,ta,al))
       + ope(4956)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,nu),nn(ro
      ,ta,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4961)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta,al))*f(nn(mu,nu,ta),nn(ro
      ,si,al))
       + ope(4962)*f(nn,nn(mu,nu,ro))*f(nn(si,ta),nn(mu,nu,ro))*f(nn(si,al),
      nn(ta,al))
       + ope(4963)*f(nn,nn(mu,nu,ro))^2*f(nn(si,ta,al),nn(si,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4971)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))^2
       + ope(4972)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4973)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,ro),nn(si,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4974)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ro,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4975)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4976)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4977)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4978)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4979)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10341)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ro),nn(si,ta,al))
       + ope(10343)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ta),nn(ro,si,al))
       + ope(10367)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(si),nn(ro,ta,
      al))*f(nn(ta),nn(al))
       + ope(10403)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si))*f(nn(ta),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10471)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(ro),nn(si,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10484)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10490)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10499)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10500)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10505)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10506)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10507)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10508)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10509)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10524)*f(nn(mu),nn(mu,nu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10533)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10536)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10537)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10538)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10632)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10633)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10634)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10635)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10636)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(si),nn(ta,al))
       + ope(10637)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10638)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ro),nn(ta,al))
       + ope(10639)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10640)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(al),nn(ro,ta))
       + ope(10641)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,ro)
      )*f(nn(al),nn(si,ta))
       + ope(10642)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,si)
      )*f(nn(al),nn(ro,ta))
       + ope(10644)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10645)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10647)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10648)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(ro),nn(si,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10658)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10659)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10668)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10671)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10673)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10674)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10675)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ro))*
      f(nn(si,al),nn(ta,al))
       + ope(10676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10685)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10690)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10691)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10693)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10694)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10695)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10696)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10697)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10698)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10699)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10700)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10701)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10702)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta,al),nn(ta,al))
       + ope(10703)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10704)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ro,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10705)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10706)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10707)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,si))*
      f(nn(ro,al),nn(ta,al))
       + ope(10708)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10709)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10710)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,al),nn(si,ta))
       + ope(10711)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10712)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10714)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10715)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10716)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,ta))*
      f(nn(nu,al),nn(ro,al))
       + ope(10717)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10718)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10719)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,al),nn(ro,ta))
       + ope(10720)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10721)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,si),nn(ro,al))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10724)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10725)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10726)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10727)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10728)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10729)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10730)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10731)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10732)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10733)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10734)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,nu),nn(si,al))
       + ope(10735)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,si),nn(nu,al))
       + ope(10752)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))^2*f(nn(mu,al),nn(nu,
      al))
       + ope(10753)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10754)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10755)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10758)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10760)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10763)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),nn(
      ta,al))
       + ope(10764)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))^2
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10766)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10767)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10768)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10769)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10772)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10773)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10774)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10775)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10776)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10777)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10780)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12561)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12571)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(si))*f(nn(ta,al),nn(ta,al))
       + ope(12575)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta,al))*f(nn(ta),nn(si,al))
       + ope(12624)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,ta))*f(
      nn(al),nn(si,al))
       + ope(12625)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(ta),nn(si,al))
       + ope(12626)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(al),nn(si,ta))
       + ope(12627)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(
      ro,al),nn(si,al))
       + ope(12634)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(
      nn(ro),nn(si,ta))*f(nn(al),nn(al))
       + ope(12646)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ta,al))*f(
      nn(ro),nn(si))*f(nn(ta),nn(si,al))
       + ope(12647)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,si))*f(nn(al),nn(ta,al))
       + ope(12648)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ta))*f(nn(al),nn(si,al))
       + ope(12649)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(ta),nn(si,al))
       + ope(12650)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(si,ta))
       + ope(12651)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12656)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12658)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*
      f(nn(ro),nn(si))*f(nn(al),nn(al))
       + ope(12661)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(si),nn(al))
       + ope(12664)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(al))*f(
      nn(ro),nn(si))*f(nn(al),nn(si,ta))
       + ope(12665)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta))*f(nn(al),nn(nu,al))
       + ope(12669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(al))*f(nn(al),nn(nu,ta))
       + ope(12670)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))*f(nn(ro
      ),nn(si))*f(nn(ro,al),nn(si,al))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta,al))*f(nn(al),nn(nu,si))
       + ope(12680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,al),nn(si,ta))
       + ope(12681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ro))*f(nn(al),nn(si,al))
       + ope(12682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(ro,si))
       + ope(12683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,si))*f(nn(al),nn(nu,al))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12687)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ro))*f(nn(al),nn(si,ta))
       + ope(12688)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ta))*f(nn(al),nn(ro,si))
       + ope(12689)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ro),nn(si,ta))
       + ope(12690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ta),nn(ro,si))
       + ope(12691)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12692)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12693)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,nu),nn(ro,si))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12699)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,si),nn(ta,al))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12701)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta,al))*f(nn(ta),nn(al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12866)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12867)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12869)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2*f(nn(ta),nn(al))^2
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x4x5 =
         ope(696)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,ta,al))
       + ope(697)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,ta,al))
       + ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4651)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))^2
       + ope(4652)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(nu,si),nn(
      ro,ta,al))
       + ope(4653)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(si,ta),nn(
      nu,ro,al))
       + ope(4861)*f(nn(mu),nn(nu,ro,si))*f(nn(nu),nn(mu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4903)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ro,ta))*f(nn(ta,al),nn(
      nu,si,al))
       + ope(4904)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,si),nn(
      nu,ta,al))
       + ope(4905)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,ta),nn(
      nu,si,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4908)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,nu,al),nn(
      si,ta,al))
       + ope(4909)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,si,al),nn(
      nu,ta,al))
       + ope(4910)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,nu,ro),nn(
      si,ta,al))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4930)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4931)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4932)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4933)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4934)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4935)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4936)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4937)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4938)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4939)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(ro,ta,al),nn(si
      ,ta,al))
       + ope(4940)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ro))*f(nn(ta,al),nn(si
      ,ta,al))
       + ope(4941)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4942)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4943)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4944)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ta,al),nn(ro
      ,si,al))
       + ope(4945)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si))*f(nn(nu,ta,al),nn(ro
      ,ta,al))
       + ope(4946)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(nu,al),nn(ro
      ,ta,al))
       + ope(4947)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4948)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,ro,al),nn(si
      ,ta,al))
       + ope(4949)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,si,al),nn(ro
      ,ta,al))
       + ope(4950)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ro),nn(si
      ,ta,al))
       + ope(4951)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,si),nn(ro
      ,ta,al))
       + ope(4952)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ta),nn(ro
      ,si,al))
       + ope(4953)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4954)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4955)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu,al),nn(ro
      ,ta,al))
       + ope(4956)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,nu),nn(ro
      ,ta,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4961)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta,al))*f(nn(mu,nu,ta),nn(ro
      ,si,al))
       + ope(4962)*f(nn,nn(mu,nu,ro))*f(nn(si,ta),nn(mu,nu,ro))*f(nn(si,al),
      nn(ta,al))
       + ope(4963)*f(nn,nn(mu,nu,ro))^2*f(nn(si,ta,al),nn(si,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4971)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))^2
       + ope(4972)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4973)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,ro),nn(si,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4974)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ro,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4975)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4976)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4977)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4978)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4979)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10341)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ro),nn(si,ta,al))
       + ope(10343)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ta),nn(ro,si,al))
       + ope(10367)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(si),nn(ro,ta,
      al))*f(nn(ta),nn(al))
       + ope(10403)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si))*f(nn(ta),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10471)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(ro),nn(si,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10483)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ta,al))^2
       + ope(10484)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10489)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10490)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10499)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10500)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10501)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10502)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10503)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10504)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10505)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10506)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10507)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10508)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10509)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10521)*f(nn(mu),nn(mu,nu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,si)
      )*f(nn(al),nn(ta,al))
       + ope(10524)*f(nn(mu),nn(mu,nu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10533)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10534)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ro,ta)
      )*f(nn(al),nn(ta,al))
       + ope(10536)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10537)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10538)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10631)*f(nn(mu),nn(nu,ro))^2*f(nn(si),nn(ta,al))*f(nn(ta),nn(si,
      al))
       + ope(10632)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10633)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10634)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10635)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10636)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(si),nn(ta,al))
       + ope(10637)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10638)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ro),nn(ta,al))
       + ope(10639)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10640)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(al),nn(ro,ta))
       + ope(10641)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,ro)
      )*f(nn(al),nn(si,ta))
       + ope(10642)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,si)
      )*f(nn(al),nn(ro,ta))
       + ope(10643)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10644)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10645)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10646)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10647)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10648)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(ro),nn(si,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10658)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10659)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10668)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10671)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10673)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10674)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10675)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ro))*
      f(nn(si,al),nn(ta,al))
       + ope(10676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10685)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10689)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10690)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10691)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10692)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10693)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10694)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10695)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10696)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10697)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10698)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10699)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10700)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10701)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10702)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta,al),nn(ta,al))
       + ope(10703)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10704)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ro,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10705)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10706)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10707)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,si))*
      f(nn(ro,al),nn(ta,al))
       + ope(10708)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10709)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10710)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,al),nn(si,ta))
       + ope(10711)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10712)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10714)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10715)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10716)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,ta))*
      f(nn(nu,al),nn(ro,al))
       + ope(10717)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10718)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10719)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,al),nn(ro,ta))
       + ope(10720)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10721)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,si),nn(ro,al))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10724)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10725)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10726)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10727)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10728)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10729)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10730)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10731)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10732)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10733)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10734)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,nu),nn(si,al))
       + ope(10735)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,si),nn(nu,al))
       + ope(10752)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))^2*f(nn(mu,al),nn(nu,
      al))
       + ope(10753)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10754)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10755)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10758)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10760)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10763)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),nn(
      ta,al))
       + ope(10764)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))^2
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10766)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10767)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10768)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10769)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10772)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10773)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10774)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10775)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10776)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10777)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10780)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12468)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta),nn(ta))*f(nn(al),nn(al))
       + ope(12561)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12563)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(ro,al))
       + ope(12571)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(si))*f(nn(ta,al),nn(ta,al))
       + ope(12575)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta,al))*f(nn(ta),nn(si,al))
       + ope(12622)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta,al))*f(
      nn(ta),nn(si,al))
       + ope(12623)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,si))*f(
      nn(al),nn(ta,al))
       + ope(12624)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,ta))*f(
      nn(al),nn(si,al))
       + ope(12625)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(ta),nn(si,al))
       + ope(12626)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(al),nn(si,ta))
       + ope(12627)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(
      ro,al),nn(si,al))
       + ope(12632)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(si,ta))*f(nn(al),nn(al))
       + ope(12634)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(
      nn(ro),nn(si,ta))*f(nn(al),nn(al))
       + ope(12640)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12646)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ta,al))*f(
      nn(ro),nn(si))*f(nn(ta),nn(si,al))
       + ope(12647)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,si))*f(nn(al),nn(ta,al))
       + ope(12648)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ta))*f(nn(al),nn(si,al))
       + ope(12649)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(ta),nn(si,al))
       + ope(12650)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(si,ta))
       + ope(12651)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12656)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12658)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*
      f(nn(ro),nn(si))*f(nn(al),nn(al))
       + ope(12661)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(si),nn(al))
       + ope(12664)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(al))*f(
      nn(ro),nn(si))*f(nn(al),nn(si,ta))
       + ope(12665)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta))*f(nn(al),nn(nu,al))
       + ope(12669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(al))*f(nn(al),nn(nu,ta))
       + ope(12670)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))*f(nn(ro
      ),nn(si))*f(nn(ro,al),nn(si,al))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta,al))*f(nn(al),nn(nu,si))
       + ope(12679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,al),nn(si,ta))
       + ope(12681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ro))*f(nn(al),nn(si,al))
       + ope(12682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(ro,si))
       + ope(12683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,si))*f(nn(al),nn(nu,al))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12687)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ro))*f(nn(al),nn(si,ta))
       + ope(12688)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ta))*f(nn(al),nn(ro,si))
       + ope(12689)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ro),nn(si,ta))
       + ope(12690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ta),nn(ro,si))
       + ope(12691)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12692)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12693)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,nu),nn(ro,si))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12699)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,si),nn(ta,al))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12701)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta,al))*f(nn(ta),nn(al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12864)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12865)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))^2*f(nn(
      ta),nn(al))^2
       + ope(12866)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12867)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12869)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2*f(nn(ta),nn(al))^2
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x4x6 =
         ope(696)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,ta,al))
       + ope(697)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,ta,al))
       + ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4651)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))^2
       + ope(4652)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(nu,si),nn(
      ro,ta,al))
       + ope(4653)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(si,ta),nn(
      nu,ro,al))
       + ope(4861)*f(nn(mu),nn(nu,ro,si))*f(nn(nu),nn(mu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4903)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ro,ta))*f(nn(ta,al),nn(
      nu,si,al))
       + ope(4904)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,si),nn(
      nu,ta,al))
       + ope(4905)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,ta),nn(
      nu,si,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4908)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,nu,al),nn(
      si,ta,al))
       + ope(4909)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,si,al),nn(
      nu,ta,al))
       + ope(4910)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,nu,ro),nn(
      si,ta,al))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4930)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4931)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4932)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4933)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4934)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4935)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4936)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4937)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4938)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4939)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(ro,ta,al),nn(si
      ,ta,al))
       + ope(4940)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ro))*f(nn(ta,al),nn(si
      ,ta,al))
       + ope(4941)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4942)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4943)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4944)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ta,al),nn(ro
      ,si,al))
       + ope(4945)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si))*f(nn(nu,ta,al),nn(ro
      ,ta,al))
       + ope(4946)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(nu,al),nn(ro
      ,ta,al))
       + ope(4947)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4948)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,ro,al),nn(si
      ,ta,al))
       + ope(4949)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,si,al),nn(ro
      ,ta,al))
       + ope(4950)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ro),nn(si
      ,ta,al))
       + ope(4951)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,si),nn(ro
      ,ta,al))
       + ope(4952)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ta),nn(ro
      ,si,al))
       + ope(4953)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4954)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4955)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu,al),nn(ro
      ,ta,al))
       + ope(4956)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,nu),nn(ro
      ,ta,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4961)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta,al))*f(nn(mu,nu,ta),nn(ro
      ,si,al))
       + ope(4962)*f(nn,nn(mu,nu,ro))*f(nn(si,ta),nn(mu,nu,ro))*f(nn(si,al),
      nn(ta,al))
       + ope(4963)*f(nn,nn(mu,nu,ro))^2*f(nn(si,ta,al),nn(si,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4971)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))^2
       + ope(4972)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4973)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,ro),nn(si,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4974)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ro,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4975)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4976)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4977)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4978)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4979)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10341)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ro),nn(si,ta,al))
       + ope(10343)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ta),nn(ro,si,al))
       + ope(10367)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(si),nn(ro,ta,
      al))*f(nn(ta),nn(al))
       + ope(10403)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si))*f(nn(ta),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10471)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(ro),nn(si,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10483)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ta,al))^2
       + ope(10484)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10489)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10490)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10499)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10500)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10501)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10502)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10503)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10504)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10505)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10506)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10507)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10508)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10509)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10521)*f(nn(mu),nn(mu,nu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,si)
      )*f(nn(al),nn(ta,al))
       + ope(10524)*f(nn(mu),nn(mu,nu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10533)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10534)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ro,ta)
      )*f(nn(al),nn(ta,al))
       + ope(10536)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10537)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10538)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10631)*f(nn(mu),nn(nu,ro))^2*f(nn(si),nn(ta,al))*f(nn(ta),nn(si,
      al))
       + ope(10632)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10633)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10634)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10635)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10636)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(si),nn(ta,al))
       + ope(10637)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10638)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ro),nn(ta,al))
       + ope(10639)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10640)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(al),nn(ro,ta))
       + ope(10641)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,ro)
      )*f(nn(al),nn(si,ta))
       + ope(10642)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,si)
      )*f(nn(al),nn(ro,ta))
       + ope(10643)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10644)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10645)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10646)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10647)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10648)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(ro),nn(si,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10658)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10659)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10668)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10671)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10673)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10674)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10675)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ro))*
      f(nn(si,al),nn(ta,al))
       + ope(10676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10685)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10689)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10690)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10691)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10692)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10693)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10694)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10695)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10696)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10697)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10698)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10699)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10700)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10701)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10702)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta,al),nn(ta,al))
       + ope(10703)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10704)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ro,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10705)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10706)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10707)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,si))*
      f(nn(ro,al),nn(ta,al))
       + ope(10708)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10709)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10710)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,al),nn(si,ta))
       + ope(10711)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10712)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10714)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10715)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10716)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,ta))*
      f(nn(nu,al),nn(ro,al))
       + ope(10717)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10718)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10719)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,al),nn(ro,ta))
       + ope(10720)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10721)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,si),nn(ro,al))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10724)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10725)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10726)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10727)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10728)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10729)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10730)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10731)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10732)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10733)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10734)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,nu),nn(si,al))
       + ope(10735)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,si),nn(nu,al))
       + ope(10752)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))^2*f(nn(mu,al),nn(nu,
      al))
       + ope(10753)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10754)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10755)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10758)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10760)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10763)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),nn(
      ta,al))
       + ope(10764)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))^2
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10766)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10767)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10768)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10769)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10772)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10773)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10774)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10775)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10776)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10777)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10780)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12468)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta),nn(ta))*f(nn(al),nn(al))
       + ope(12559)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(
      nn(si),nn(ro,ta))*f(nn(al),nn(al))
       + ope(12561)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12563)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(ro,al))
       + ope(12571)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(si))*f(nn(ta,al),nn(ta,al))
       + ope(12575)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta,al))*f(nn(ta),nn(si,al))
       + ope(12622)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta,al))*f(
      nn(ta),nn(si,al))
       + ope(12623)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,si))*f(
      nn(al),nn(ta,al))
       + ope(12624)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,ta))*f(
      nn(al),nn(si,al))
       + ope(12625)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(ta),nn(si,al))
       + ope(12626)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(al),nn(si,ta))
       + ope(12627)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(
      ro,al),nn(si,al))
       + ope(12632)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(si,ta))*f(nn(al),nn(al))
       + ope(12634)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(
      nn(ro),nn(si,ta))*f(nn(al),nn(al))
       + ope(12640)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12646)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ta,al))*f(
      nn(ro),nn(si))*f(nn(ta),nn(si,al))
       + ope(12647)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,si))*f(nn(al),nn(ta,al))
       + ope(12648)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ta))*f(nn(al),nn(si,al))
       + ope(12649)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(ta),nn(si,al))
       + ope(12650)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(si,ta))
       + ope(12651)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12656)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12658)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*
      f(nn(ro),nn(si))*f(nn(al),nn(al))
       + ope(12661)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(si),nn(al))
       + ope(12664)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(al))*f(
      nn(ro),nn(si))*f(nn(al),nn(si,ta))
       + ope(12665)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta))*f(nn(al),nn(nu,al))
       + ope(12669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(al))*f(nn(al),nn(nu,ta))
       + ope(12670)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))*f(nn(ro
      ),nn(si))*f(nn(ro,al),nn(si,al))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta,al))*f(nn(al),nn(nu,si))
       + ope(12679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,al),nn(si,ta))
       + ope(12681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ro))*f(nn(al),nn(si,al))
       + ope(12682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(ro,si))
       + ope(12683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,si))*f(nn(al),nn(nu,al))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12687)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ro))*f(nn(al),nn(si,ta))
       + ope(12688)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ta))*f(nn(al),nn(ro,si))
       + ope(12689)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ro),nn(si,ta))
       + ope(12690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ta),nn(ro,si))
       + ope(12691)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12692)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12693)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,nu),nn(ro,si))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12699)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,si),nn(ta,al))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12701)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta,al))*f(nn(ta),nn(al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12864)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12865)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))^2*f(nn(
      ta),nn(al))^2
       + ope(12866)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12867)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12869)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2*f(nn(ta),nn(al))^2
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x4x7 =
         ope(696)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,ta,al))
       + ope(697)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,ta,al))
       + ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4651)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))^2
       + ope(4652)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(nu,si),nn(
      ro,ta,al))
       + ope(4653)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(si,ta),nn(
      nu,ro,al))
       + ope(4861)*f(nn(mu),nn(nu,ro,si))*f(nn(nu),nn(mu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4903)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ro,ta))*f(nn(ta,al),nn(
      nu,si,al))
       + ope(4904)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,si),nn(
      nu,ta,al))
       + ope(4905)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,ta),nn(
      nu,si,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4908)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,nu,al),nn(
      si,ta,al))
       + ope(4909)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,si,al),nn(
      nu,ta,al))
       + ope(4910)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,nu,ro),nn(
      si,ta,al))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4930)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4931)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4932)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4933)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4934)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4935)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4936)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4937)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4938)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4939)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(ro,ta,al),nn(si
      ,ta,al))
       + ope(4940)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ro))*f(nn(ta,al),nn(si
      ,ta,al))
       + ope(4941)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4942)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4943)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4944)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ta,al),nn(ro
      ,si,al))
       + ope(4945)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si))*f(nn(nu,ta,al),nn(ro
      ,ta,al))
       + ope(4946)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(nu,al),nn(ro
      ,ta,al))
       + ope(4947)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4948)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,ro,al),nn(si
      ,ta,al))
       + ope(4949)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,si,al),nn(ro
      ,ta,al))
       + ope(4950)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ro),nn(si
      ,ta,al))
       + ope(4951)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,si),nn(ro
      ,ta,al))
       + ope(4952)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ta),nn(ro
      ,si,al))
       + ope(4953)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4954)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4955)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu,al),nn(ro
      ,ta,al))
       + ope(4956)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,nu),nn(ro
      ,ta,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4961)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta,al))*f(nn(mu,nu,ta),nn(ro
      ,si,al))
       + ope(4962)*f(nn,nn(mu,nu,ro))*f(nn(si,ta),nn(mu,nu,ro))*f(nn(si,al),
      nn(ta,al))
       + ope(4963)*f(nn,nn(mu,nu,ro))^2*f(nn(si,ta,al),nn(si,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4971)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))^2
       + ope(4972)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4973)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,ro),nn(si,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4974)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ro,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4975)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4976)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4977)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4978)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4979)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10341)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ro),nn(si,ta,al))
       + ope(10343)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ta),nn(ro,si,al))
       + ope(10367)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(si),nn(ro,ta,
      al))*f(nn(ta),nn(al))
       + ope(10403)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si))*f(nn(ta),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10471)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(ro),nn(si,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10483)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ta,al))^2
       + ope(10484)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10489)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10490)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10499)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10500)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10501)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10502)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10503)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10504)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10505)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10506)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10507)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10508)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10509)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10521)*f(nn(mu),nn(mu,nu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,si)
      )*f(nn(al),nn(ta,al))
       + ope(10524)*f(nn(mu),nn(mu,nu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10533)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10534)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ro,ta)
      )*f(nn(al),nn(ta,al))
       + ope(10536)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10537)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10538)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10631)*f(nn(mu),nn(nu,ro))^2*f(nn(si),nn(ta,al))*f(nn(ta),nn(si,
      al))
       + ope(10632)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10633)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10634)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10635)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10636)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(si),nn(ta,al))
       + ope(10637)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10638)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ro),nn(ta,al))
       + ope(10639)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10640)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(al),nn(ro,ta))
       + ope(10641)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,ro)
      )*f(nn(al),nn(si,ta))
       + ope(10642)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,si)
      )*f(nn(al),nn(ro,ta))
       + ope(10643)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10644)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10645)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10646)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10647)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10648)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(ro),nn(si,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10658)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10659)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10668)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10671)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10673)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10674)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10675)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ro))*
      f(nn(si,al),nn(ta,al))
       + ope(10676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10685)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10689)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10690)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10691)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10692)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10693)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10694)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10695)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10696)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10697)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10698)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10699)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10700)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10701)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10702)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta,al),nn(ta,al))
       + ope(10703)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10704)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ro,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10705)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10706)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10707)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,si))*
      f(nn(ro,al),nn(ta,al))
       + ope(10708)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10709)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10710)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,al),nn(si,ta))
       + ope(10711)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10712)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10714)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10715)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10716)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,ta))*
      f(nn(nu,al),nn(ro,al))
       + ope(10717)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10718)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10719)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,al),nn(ro,ta))
       + ope(10720)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10721)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,si),nn(ro,al))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10724)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10725)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10726)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10727)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10728)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10729)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10730)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10731)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10732)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10733)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10734)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,nu),nn(si,al))
       + ope(10735)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,si),nn(nu,al))
       + ope(10752)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))^2*f(nn(mu,al),nn(nu,
      al))
       + ope(10753)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10754)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10755)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10758)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10760)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10763)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),nn(
      ta,al))
       + ope(10764)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))^2
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10766)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10767)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10768)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10769)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10772)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10773)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10774)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10775)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10776)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10777)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10780)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12468)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta),nn(ta))*f(nn(al),nn(al))
       + ope(12559)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(
      nn(si),nn(ro,ta))*f(nn(al),nn(al))
       + ope(12561)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12563)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(ro,al))
       + ope(12571)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(si))*f(nn(ta,al),nn(ta,al))
       + ope(12575)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta,al))*f(nn(ta),nn(si,al))
       + ope(12622)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta,al))*f(
      nn(ta),nn(si,al))
       + ope(12623)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,si))*f(
      nn(al),nn(ta,al))
       + ope(12624)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,ta))*f(
      nn(al),nn(si,al))
       + ope(12625)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(ta),nn(si,al))
       + ope(12626)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(al),nn(si,ta))
       + ope(12627)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(
      ro,al),nn(si,al))
       + ope(12632)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(si,ta))*f(nn(al),nn(al))
       + ope(12634)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(
      nn(ro),nn(si,ta))*f(nn(al),nn(al))
       + ope(12640)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12646)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ta,al))*f(
      nn(ro),nn(si))*f(nn(ta),nn(si,al))
       + ope(12647)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,si))*f(nn(al),nn(ta,al))
       + ope(12648)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ta))*f(nn(al),nn(si,al))
       + ope(12649)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(ta),nn(si,al))
       + ope(12650)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(si,ta))
       + ope(12651)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12656)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12658)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*
      f(nn(ro),nn(si))*f(nn(al),nn(al))
       + ope(12661)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(si),nn(al))
       + ope(12664)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(al))*f(
      nn(ro),nn(si))*f(nn(al),nn(si,ta))
       + ope(12665)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta))*f(nn(al),nn(nu,al))
       + ope(12669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(al))*f(nn(al),nn(nu,ta))
       + ope(12670)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))*f(nn(ro
      ),nn(si))*f(nn(ro,al),nn(si,al))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta,al))*f(nn(al),nn(nu,si))
       + ope(12679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,al),nn(si,ta))
       + ope(12681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ro))*f(nn(al),nn(si,al))
       + ope(12682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(ro,si))
       + ope(12683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,si))*f(nn(al),nn(nu,al))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12687)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ro))*f(nn(al),nn(si,ta))
       + ope(12688)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ta))*f(nn(al),nn(ro,si))
       + ope(12689)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ro),nn(si,ta))
       + ope(12690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ta),nn(ro,si))
       + ope(12691)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12692)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12693)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,nu),nn(ro,si))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12699)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,si),nn(ta,al))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12701)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta,al))*f(nn(ta),nn(al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12864)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12865)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))^2*f(nn(
      ta),nn(al))^2
       + ope(12866)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12867)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12869)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2*f(nn(ta),nn(al))^2
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x5x2 =
         ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4979)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10766)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x5x3 =
         ope(696)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,ta,al))
       + ope(697)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,ta,al))
       + ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4653)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(si,ta),nn(
      nu,ro,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4910)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,nu,ro),nn(
      si,ta,al))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4937)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4938)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4939)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(ro,ta,al),nn(si
      ,ta,al))
       + ope(4940)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ro))*f(nn(ta,al),nn(si
      ,ta,al))
       + ope(4941)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4942)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4943)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4944)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ta,al),nn(ro
      ,si,al))
       + ope(4945)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si))*f(nn(nu,ta,al),nn(ro
      ,ta,al))
       + ope(4946)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(nu,al),nn(ro
      ,ta,al))
       + ope(4947)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4948)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,ro,al),nn(si
      ,ta,al))
       + ope(4949)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,si,al),nn(ro
      ,ta,al))
       + ope(4950)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ro),nn(si
      ,ta,al))
       + ope(4951)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,si),nn(ro
      ,ta,al))
       + ope(4952)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ta),nn(ro
      ,si,al))
       + ope(4953)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4954)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4955)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu,al),nn(ro
      ,ta,al))
       + ope(4956)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,nu),nn(ro
      ,ta,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4961)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta,al))*f(nn(mu,nu,ta),nn(ro
      ,si,al))
       + ope(4962)*f(nn,nn(mu,nu,ro))*f(nn(si,ta),nn(mu,nu,ro))*f(nn(si,al),
      nn(ta,al))
       + ope(4963)*f(nn,nn(mu,nu,ro))^2*f(nn(si,ta,al),nn(si,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4972)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4973)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,ro),nn(si,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4976)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4977)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4978)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4979)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10403)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si))*f(nn(ta),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10471)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(ro),nn(si,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10500)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10634)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10638)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ro),nn(ta,al))
       + ope(10640)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(al),nn(ro,ta))
       + ope(10641)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,ro)
      )*f(nn(al),nn(si,ta))
       + ope(10642)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,si)
      )*f(nn(al),nn(ro,ta))
       + ope(10644)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10648)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(ro),nn(si,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10659)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10674)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10685)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10695)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10696)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10700)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10701)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10705)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10706)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10719)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,al),nn(ro,ta))
       + ope(10720)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10723)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,nu),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10724)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10725)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10726)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10727)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10728)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10729)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10730)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10731)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10733)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10734)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,nu),nn(si,al))
       + ope(10735)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,si),nn(nu,al))
       + ope(10752)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))^2*f(nn(mu,al),nn(nu,
      al))
       + ope(10753)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10754)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10755)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10758)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10762)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,si))*f(nn(ta,al),nn(
      ta,al))
       + ope(10763)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),nn(
      ta,al))
       + ope(10764)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))^2
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10766)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10767)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10768)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10769)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10772)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10773)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10774)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10775)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10776)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10777)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10780)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12627)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(
      ro,al),nn(si,al))
       + ope(12646)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ta,al))*f(
      nn(ro),nn(si))*f(nn(ta),nn(si,al))
       + ope(12661)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(si),nn(al))
       + ope(12665)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(al))*f(nn(al),nn(nu,ta))
       + ope(12672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))*f(nn(ro
      ),nn(si))*f(nn(ro,al),nn(si,al))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta,al))*f(nn(al),nn(nu,si))
       + ope(12680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,al),nn(si,ta))
       + ope(12682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(ro,si))
       + ope(12683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,si))*f(nn(al),nn(nu,al))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12688)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ta))*f(nn(al),nn(ro,si))
       + ope(12693)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,nu),nn(ro,si))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x5x4 =
         ope(696)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,ta,al))
       + ope(697)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,ta,al))
       + ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4651)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))^2
       + ope(4652)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(nu,si),nn(
      ro,ta,al))
       + ope(4653)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(si,ta),nn(
      nu,ro,al))
       + ope(4861)*f(nn(mu),nn(nu,ro,si))*f(nn(nu),nn(mu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4903)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ro,ta))*f(nn(ta,al),nn(
      nu,si,al))
       + ope(4904)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,si),nn(
      nu,ta,al))
       + ope(4905)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,ta),nn(
      nu,si,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4908)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,nu,al),nn(
      si,ta,al))
       + ope(4909)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,si,al),nn(
      nu,ta,al))
       + ope(4910)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,nu,ro),nn(
      si,ta,al))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4930)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4931)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4932)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4933)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4934)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4935)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4936)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4937)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4938)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4939)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(ro,ta,al),nn(si
      ,ta,al))
       + ope(4940)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ro))*f(nn(ta,al),nn(si
      ,ta,al))
       + ope(4941)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4942)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4943)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4944)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ta,al),nn(ro
      ,si,al))
       + ope(4945)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si))*f(nn(nu,ta,al),nn(ro
      ,ta,al))
       + ope(4946)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(nu,al),nn(ro
      ,ta,al))
       + ope(4947)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4948)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,ro,al),nn(si
      ,ta,al))
       + ope(4949)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,si,al),nn(ro
      ,ta,al))
       + ope(4950)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ro),nn(si
      ,ta,al))
       + ope(4951)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,si),nn(ro
      ,ta,al))
       + ope(4952)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ta),nn(ro
      ,si,al))
       + ope(4953)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4954)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4955)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu,al),nn(ro
      ,ta,al))
       + ope(4956)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,nu),nn(ro
      ,ta,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4961)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta,al))*f(nn(mu,nu,ta),nn(ro
      ,si,al))
       + ope(4962)*f(nn,nn(mu,nu,ro))*f(nn(si,ta),nn(mu,nu,ro))*f(nn(si,al),
      nn(ta,al))
       + ope(4963)*f(nn,nn(mu,nu,ro))^2*f(nn(si,ta,al),nn(si,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4970)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4971)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))^2
       + ope(4972)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4973)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,ro),nn(si,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4974)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ro,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4975)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4976)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4977)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4978)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4979)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10341)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ro),nn(si,ta,al))
       + ope(10343)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ta),nn(ro,si,al))
       + ope(10367)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(si),nn(ro,ta,
      al))*f(nn(ta),nn(al))
       + ope(10403)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si))*f(nn(ta),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10471)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(ro),nn(si,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10484)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10490)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10498)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10499)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10500)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10505)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10506)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10507)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10508)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10509)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10524)*f(nn(mu),nn(mu,nu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10533)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10536)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10537)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10538)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10631)*f(nn(mu),nn(nu,ro))^2*f(nn(si),nn(ta,al))*f(nn(ta),nn(si,
      al))
       + ope(10632)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10633)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10634)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10635)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10636)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(si),nn(ta,al))
       + ope(10637)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10638)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ro),nn(ta,al))
       + ope(10639)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10640)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(al),nn(ro,ta))
       + ope(10641)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,ro)
      )*f(nn(al),nn(si,ta))
       + ope(10642)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,si)
      )*f(nn(al),nn(ro,ta))
       + ope(10644)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10645)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10647)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10648)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(ro),nn(si,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10658)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10659)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10668)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10671)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10673)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10674)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10675)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ro))*
      f(nn(si,al),nn(ta,al))
       + ope(10676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10685)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10686)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10687)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10690)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10691)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10692)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10693)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10694)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10695)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10696)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10697)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10698)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10699)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10700)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10701)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10702)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta,al),nn(ta,al))
       + ope(10703)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10704)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ro,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10705)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10706)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10707)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,si))*
      f(nn(ro,al),nn(ta,al))
       + ope(10708)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10709)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10710)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,al),nn(si,ta))
       + ope(10711)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10712)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10714)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10715)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10716)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,ta))*
      f(nn(nu,al),nn(ro,al))
       + ope(10717)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10718)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10719)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,al),nn(ro,ta))
       + ope(10720)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10721)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,si),nn(ro,al))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10723)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,nu),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10724)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10725)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10726)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10727)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10728)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10729)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10730)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10731)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10732)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10733)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10734)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,nu),nn(si,al))
       + ope(10735)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,si),nn(nu,al))
       + ope(10752)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))^2*f(nn(mu,al),nn(nu,
      al))
       + ope(10753)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10754)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10755)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10758)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10760)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10762)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,si))*f(nn(ta,al),nn(
      ta,al))
       + ope(10763)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),nn(
      ta,al))
       + ope(10764)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))^2
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10766)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10767)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10768)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10769)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10772)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10773)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10774)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10775)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10776)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10777)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10780)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12561)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12563)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(ro,al))
       + ope(12571)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(si))*f(nn(ta,al),nn(ta,al))
       + ope(12575)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta,al))*f(nn(ta),nn(si,al))
       + ope(12622)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta,al))*f(
      nn(ta),nn(si,al))
       + ope(12624)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,ta))*f(
      nn(al),nn(si,al))
       + ope(12625)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(ta),nn(si,al))
       + ope(12626)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(al),nn(si,ta))
       + ope(12627)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(
      ro,al),nn(si,al))
       + ope(12634)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(
      nn(ro),nn(si,ta))*f(nn(al),nn(al))
       + ope(12646)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ta,al))*f(
      nn(ro),nn(si))*f(nn(ta),nn(si,al))
       + ope(12647)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,si))*f(nn(al),nn(ta,al))
       + ope(12648)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ta))*f(nn(al),nn(si,al))
       + ope(12649)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(ta),nn(si,al))
       + ope(12650)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(si,ta))
       + ope(12651)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12656)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12658)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*
      f(nn(ro),nn(si))*f(nn(al),nn(al))
       + ope(12661)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(si),nn(al))
       + ope(12664)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(al))*f(
      nn(ro),nn(si))*f(nn(al),nn(si,ta))
       + ope(12665)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta))*f(nn(al),nn(nu,al))
       + ope(12669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(al))*f(nn(al),nn(nu,ta))
       + ope(12670)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))*f(nn(ro
      ),nn(si))*f(nn(ro,al),nn(si,al))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta,al))*f(nn(al),nn(nu,si))
       + ope(12680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,al),nn(si,ta))
       + ope(12681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ro))*f(nn(al),nn(si,al))
       + ope(12682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(ro,si))
       + ope(12683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,si))*f(nn(al),nn(nu,al))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12687)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ro))*f(nn(al),nn(si,ta))
       + ope(12688)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ta))*f(nn(al),nn(ro,si))
       + ope(12689)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ro),nn(si,ta))
       + ope(12690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ta),nn(ro,si))
       + ope(12691)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12692)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12693)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,nu),nn(ro,si))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12699)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,si),nn(ta,al))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12701)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta,al))*f(nn(ta),nn(al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12866)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12867)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12869)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2*f(nn(ta),nn(al))^2
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x5x5 =
         ope(696)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,ta,al))
       + ope(697)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,ta,al))
       + ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4651)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))^2
       + ope(4652)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(nu,si),nn(
      ro,ta,al))
       + ope(4653)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(si,ta),nn(
      nu,ro,al))
       + ope(4861)*f(nn(mu),nn(nu,ro,si))*f(nn(nu),nn(mu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4903)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ro,ta))*f(nn(ta,al),nn(
      nu,si,al))
       + ope(4904)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,si),nn(
      nu,ta,al))
       + ope(4905)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,ta),nn(
      nu,si,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4908)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,nu,al),nn(
      si,ta,al))
       + ope(4909)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,si,al),nn(
      nu,ta,al))
       + ope(4910)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,nu,ro),nn(
      si,ta,al))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4930)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4931)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4932)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4933)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4934)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4935)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4936)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4937)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4938)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4939)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(ro,ta,al),nn(si
      ,ta,al))
       + ope(4940)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ro))*f(nn(ta,al),nn(si
      ,ta,al))
       + ope(4941)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4942)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4943)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4944)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ta,al),nn(ro
      ,si,al))
       + ope(4945)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si))*f(nn(nu,ta,al),nn(ro
      ,ta,al))
       + ope(4946)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(nu,al),nn(ro
      ,ta,al))
       + ope(4947)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4948)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,ro,al),nn(si
      ,ta,al))
       + ope(4949)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,si,al),nn(ro
      ,ta,al))
       + ope(4950)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ro),nn(si
      ,ta,al))
       + ope(4951)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,si),nn(ro
      ,ta,al))
       + ope(4952)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ta),nn(ro
      ,si,al))
       + ope(4953)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4954)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4955)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu,al),nn(ro
      ,ta,al))
       + ope(4956)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,nu),nn(ro
      ,ta,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4961)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta,al))*f(nn(mu,nu,ta),nn(ro
      ,si,al))
       + ope(4962)*f(nn,nn(mu,nu,ro))*f(nn(si,ta),nn(mu,nu,ro))*f(nn(si,al),
      nn(ta,al))
       + ope(4963)*f(nn,nn(mu,nu,ro))^2*f(nn(si,ta,al),nn(si,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4970)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4971)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))^2
       + ope(4972)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4973)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,ro),nn(si,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4974)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ro,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4975)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4976)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4977)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4978)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4979)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10341)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ro),nn(si,ta,al))
       + ope(10343)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ta),nn(ro,si,al))
       + ope(10367)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(si),nn(ro,ta,
      al))*f(nn(ta),nn(al))
       + ope(10403)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si))*f(nn(ta),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10471)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(ro),nn(si,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10482)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10483)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ta,al))^2
       + ope(10484)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10489)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10490)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10498)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10499)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10500)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10501)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10502)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10503)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10504)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10505)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10506)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10507)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10508)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10509)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10521)*f(nn(mu),nn(mu,nu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,si)
      )*f(nn(al),nn(ta,al))
       + ope(10524)*f(nn(mu),nn(mu,nu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10530)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,ro))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10533)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10534)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ro,ta)
      )*f(nn(al),nn(ta,al))
       + ope(10536)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10537)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10538)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10630)*f(nn(mu),nn(nu,ro))^2*f(nn(si),nn(ta,al))^2
       + ope(10631)*f(nn(mu),nn(nu,ro))^2*f(nn(si),nn(ta,al))*f(nn(ta),nn(si,
      al))
       + ope(10632)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10633)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10634)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10635)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10636)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(si),nn(ta,al))
       + ope(10637)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10638)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ro),nn(ta,al))
       + ope(10639)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10640)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(al),nn(ro,ta))
       + ope(10641)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,ro)
      )*f(nn(al),nn(si,ta))
       + ope(10642)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,si)
      )*f(nn(al),nn(ro,ta))
       + ope(10643)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10644)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10645)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10646)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10647)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10648)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(ro),nn(si,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10658)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10659)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10668)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10671)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10673)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10674)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10675)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ro))*
      f(nn(si,al),nn(ta,al))
       + ope(10676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10685)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10686)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10687)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10689)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10690)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10691)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10692)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10693)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10694)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10695)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10696)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10697)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10698)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10699)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10700)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10701)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10702)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta,al),nn(ta,al))
       + ope(10703)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10704)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ro,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10705)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10706)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10707)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,si))*
      f(nn(ro,al),nn(ta,al))
       + ope(10708)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10709)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10710)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,al),nn(si,ta))
       + ope(10711)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10712)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10714)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10715)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10716)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,ta))*
      f(nn(nu,al),nn(ro,al))
       + ope(10717)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10718)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10719)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,al),nn(ro,ta))
       + ope(10720)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10721)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,si),nn(ro,al))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10723)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,nu),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10724)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10725)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10726)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10727)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10728)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10729)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10730)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10731)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10732)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10733)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10734)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,nu),nn(si,al))
       + ope(10735)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,si),nn(nu,al))
       + ope(10752)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))^2*f(nn(mu,al),nn(nu,
      al))
       + ope(10753)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10754)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10755)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10758)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10760)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10762)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,si))*f(nn(ta,al),nn(
      ta,al))
       + ope(10763)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),nn(
      ta,al))
       + ope(10764)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))^2
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10766)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10767)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10768)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10769)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10772)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10773)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10774)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10775)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10776)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10777)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10780)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12468)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta),nn(ta))*f(nn(al),nn(al))
       + ope(12472)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(mu,al),nn(nu,al))
       + ope(12492)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(ro))*f(nn(si),nn(si))*f(nn(
      ta,al),nn(ta,al))
       + ope(12496)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(ro))*f(nn(si),nn(ta,al))*f(
      nn(ta),nn(si,al))
       + ope(12559)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(
      nn(si),nn(ro,ta))*f(nn(al),nn(al))
       + ope(12561)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12563)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(ro,al))
       + ope(12571)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(si))*f(nn(ta,al),nn(ta,al))
       + ope(12575)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta,al))*f(nn(ta),nn(si,al))
       + ope(12622)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta,al))*f(
      nn(ta),nn(si,al))
       + ope(12623)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,si))*f(
      nn(al),nn(ta,al))
       + ope(12624)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,ta))*f(
      nn(al),nn(si,al))
       + ope(12625)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(ta),nn(si,al))
       + ope(12626)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(al),nn(si,ta))
       + ope(12627)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(
      ro,al),nn(si,al))
       + ope(12632)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(si,ta))*f(nn(al),nn(al))
       + ope(12634)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(
      nn(ro),nn(si,ta))*f(nn(al),nn(al))
       + ope(12640)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12646)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ta,al))*f(
      nn(ro),nn(si))*f(nn(ta),nn(si,al))
       + ope(12647)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,si))*f(nn(al),nn(ta,al))
       + ope(12648)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ta))*f(nn(al),nn(si,al))
       + ope(12649)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(ta),nn(si,al))
       + ope(12650)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(si,ta))
       + ope(12651)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12656)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12658)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*
      f(nn(ro),nn(si))*f(nn(al),nn(al))
       + ope(12661)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(si),nn(al))
       + ope(12664)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(al))*f(
      nn(ro),nn(si))*f(nn(al),nn(si,ta))
       + ope(12665)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta))*f(nn(al),nn(nu,al))
       + ope(12669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(al))*f(nn(al),nn(nu,ta))
       + ope(12670)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))*f(nn(ro
      ),nn(si))*f(nn(ro,al),nn(si,al))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta,al))*f(nn(al),nn(nu,si))
       + ope(12679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,al),nn(si,ta))
       + ope(12681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ro))*f(nn(al),nn(si,al))
       + ope(12682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(ro,si))
       + ope(12683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,si))*f(nn(al),nn(nu,al))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12687)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ro))*f(nn(al),nn(si,ta))
       + ope(12688)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ta))*f(nn(al),nn(ro,si))
       + ope(12689)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ro),nn(si,ta))
       + ope(12690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ta),nn(ro,si))
       + ope(12691)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12692)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12693)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,nu),nn(ro,si))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12699)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,si),nn(ta,al))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12701)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta,al))*f(nn(ta),nn(al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12864)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12865)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))^2*f(nn(
      ta),nn(al))^2
       + ope(12866)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12867)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12869)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2*f(nn(ta),nn(al))^2
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x5x6 =
         ope(696)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,ta,al))
       + ope(697)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,ta,al))
       + ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4651)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))^2
       + ope(4652)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(nu,si),nn(
      ro,ta,al))
       + ope(4653)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(si,ta),nn(
      nu,ro,al))
       + ope(4861)*f(nn(mu),nn(nu,ro,si))*f(nn(nu),nn(mu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4903)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ro,ta))*f(nn(ta,al),nn(
      nu,si,al))
       + ope(4904)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,si),nn(
      nu,ta,al))
       + ope(4905)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,ta),nn(
      nu,si,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4908)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,nu,al),nn(
      si,ta,al))
       + ope(4909)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,si,al),nn(
      nu,ta,al))
       + ope(4910)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,nu,ro),nn(
      si,ta,al))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4930)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4931)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4932)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4933)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4934)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4935)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4936)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4937)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4938)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4939)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(ro,ta,al),nn(si
      ,ta,al))
       + ope(4940)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ro))*f(nn(ta,al),nn(si
      ,ta,al))
       + ope(4941)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4942)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4943)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4944)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ta,al),nn(ro
      ,si,al))
       + ope(4945)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si))*f(nn(nu,ta,al),nn(ro
      ,ta,al))
       + ope(4946)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(nu,al),nn(ro
      ,ta,al))
       + ope(4947)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4948)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,ro,al),nn(si
      ,ta,al))
       + ope(4949)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,si,al),nn(ro
      ,ta,al))
       + ope(4950)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ro),nn(si
      ,ta,al))
       + ope(4951)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,si),nn(ro
      ,ta,al))
       + ope(4952)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ta),nn(ro
      ,si,al))
       + ope(4953)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4954)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4955)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu,al),nn(ro
      ,ta,al))
       + ope(4956)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,nu),nn(ro
      ,ta,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4961)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta,al))*f(nn(mu,nu,ta),nn(ro
      ,si,al))
       + ope(4962)*f(nn,nn(mu,nu,ro))*f(nn(si,ta),nn(mu,nu,ro))*f(nn(si,al),
      nn(ta,al))
       + ope(4963)*f(nn,nn(mu,nu,ro))^2*f(nn(si,ta,al),nn(si,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4970)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4971)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))^2
       + ope(4972)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4973)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,ro),nn(si,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4974)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ro,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4975)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4976)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4977)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4978)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4979)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10341)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ro),nn(si,ta,al))
       + ope(10343)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ta),nn(ro,si,al))
       + ope(10367)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(si),nn(ro,ta,
      al))*f(nn(ta),nn(al))
       + ope(10403)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si))*f(nn(ta),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10471)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(ro),nn(si,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10482)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10483)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ta,al))^2
       + ope(10484)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10489)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10490)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10498)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10499)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10500)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10501)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10502)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10503)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10504)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10505)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10506)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10507)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10508)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10509)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10521)*f(nn(mu),nn(mu,nu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,si)
      )*f(nn(al),nn(ta,al))
       + ope(10524)*f(nn(mu),nn(mu,nu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10530)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,ro))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10533)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10534)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ro,ta)
      )*f(nn(al),nn(ta,al))
       + ope(10536)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10537)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10538)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10630)*f(nn(mu),nn(nu,ro))^2*f(nn(si),nn(ta,al))^2
       + ope(10631)*f(nn(mu),nn(nu,ro))^2*f(nn(si),nn(ta,al))*f(nn(ta),nn(si,
      al))
       + ope(10632)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10633)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10634)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10635)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10636)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(si),nn(ta,al))
       + ope(10637)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10638)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ro),nn(ta,al))
       + ope(10639)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10640)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(al),nn(ro,ta))
       + ope(10641)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,ro)
      )*f(nn(al),nn(si,ta))
       + ope(10642)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,si)
      )*f(nn(al),nn(ro,ta))
       + ope(10643)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10644)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10645)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10646)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10647)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10648)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(ro),nn(si,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10658)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10659)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10668)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10671)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10673)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10674)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10675)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ro))*
      f(nn(si,al),nn(ta,al))
       + ope(10676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10685)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10686)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10687)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10689)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10690)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10691)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10692)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10693)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10694)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10695)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10696)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10697)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10698)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10699)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10700)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10701)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10702)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta,al),nn(ta,al))
       + ope(10703)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10704)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ro,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10705)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10706)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10707)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,si))*
      f(nn(ro,al),nn(ta,al))
       + ope(10708)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10709)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10710)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,al),nn(si,ta))
       + ope(10711)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10712)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10714)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10715)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10716)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,ta))*
      f(nn(nu,al),nn(ro,al))
       + ope(10717)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10718)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10719)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,al),nn(ro,ta))
       + ope(10720)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10721)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,si),nn(ro,al))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10723)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,nu),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10724)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10725)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10726)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10727)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10728)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10729)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10730)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10731)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10732)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10733)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10734)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,nu),nn(si,al))
       + ope(10735)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,si),nn(nu,al))
       + ope(10752)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))^2*f(nn(mu,al),nn(nu,
      al))
       + ope(10753)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10754)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10755)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10758)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10760)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10762)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,si))*f(nn(ta,al),nn(
      ta,al))
       + ope(10763)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),nn(
      ta,al))
       + ope(10764)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))^2
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10766)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10767)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10768)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10769)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10772)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10773)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10774)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10775)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10776)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10777)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10780)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12460)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))*
      f(nn(ta),nn(ta))*f(nn(al),nn(al))
       + ope(12464)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta),nn(ta))*f(nn(al),nn(al))
       + ope(12468)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta),nn(ta))*f(nn(al),nn(al))
       + ope(12472)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(mu,al),nn(nu,al))
       + ope(12492)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(ro))*f(nn(si),nn(si))*f(nn(
      ta,al),nn(ta,al))
       + ope(12496)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(ro))*f(nn(si),nn(ta,al))*f(
      nn(ta),nn(si,al))
       + ope(12559)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(
      nn(si),nn(ro,ta))*f(nn(al),nn(al))
       + ope(12561)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12563)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(ro,al))
       + ope(12571)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(si))*f(nn(ta,al),nn(ta,al))
       + ope(12575)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta,al))*f(nn(ta),nn(si,al))
       + ope(12622)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta,al))*f(
      nn(ta),nn(si,al))
       + ope(12623)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,si))*f(
      nn(al),nn(ta,al))
       + ope(12624)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,ta))*f(
      nn(al),nn(si,al))
       + ope(12625)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(ta),nn(si,al))
       + ope(12626)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(al),nn(si,ta))
       + ope(12627)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(
      ro,al),nn(si,al))
       + ope(12632)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(si,ta))*f(nn(al),nn(al))
       + ope(12634)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(
      nn(ro),nn(si,ta))*f(nn(al),nn(al))
       + ope(12640)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12646)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ta,al))*f(
      nn(ro),nn(si))*f(nn(ta),nn(si,al))
       + ope(12647)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,si))*f(nn(al),nn(ta,al))
       + ope(12648)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ta))*f(nn(al),nn(si,al))
       + ope(12649)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(ta),nn(si,al))
       + ope(12650)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(si,ta))
       + ope(12651)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12656)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12658)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*
      f(nn(ro),nn(si))*f(nn(al),nn(al))
       + ope(12661)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(si),nn(al))
       + ope(12664)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(al))*f(
      nn(ro),nn(si))*f(nn(al),nn(si,ta))
       + ope(12665)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta))*f(nn(al),nn(nu,al))
       + ope(12669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(al))*f(nn(al),nn(nu,ta))
       + ope(12670)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))*f(nn(ro
      ),nn(si))*f(nn(ro,al),nn(si,al))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta,al))*f(nn(al),nn(nu,si))
       + ope(12679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,al),nn(si,ta))
       + ope(12681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ro))*f(nn(al),nn(si,al))
       + ope(12682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(ro,si))
       + ope(12683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,si))*f(nn(al),nn(nu,al))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12687)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ro))*f(nn(al),nn(si,ta))
       + ope(12688)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ta))*f(nn(al),nn(ro,si))
       + ope(12689)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ro),nn(si,ta))
       + ope(12690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ta),nn(ro,si))
       + ope(12691)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12692)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12693)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,nu),nn(ro,si))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12699)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,si),nn(ta,al))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12701)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta,al))*f(nn(ta),nn(al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12863)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si
      ),nn(si))*f(nn(ta),nn(al))^2
       + ope(12864)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12865)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))^2*f(nn(
      ta),nn(al))^2
       + ope(12866)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12867)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12869)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2*f(nn(ta),nn(al))^2
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x5x7 =
         ope(696)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,ta,al))
       + ope(697)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,ta,al))
       + ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4651)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))^2
       + ope(4652)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(nu,si),nn(
      ro,ta,al))
       + ope(4653)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(si,ta),nn(
      nu,ro,al))
       + ope(4861)*f(nn(mu),nn(nu,ro,si))*f(nn(nu),nn(mu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4903)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ro,ta))*f(nn(ta,al),nn(
      nu,si,al))
       + ope(4904)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,si),nn(
      nu,ta,al))
       + ope(4905)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,ta),nn(
      nu,si,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4908)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,nu,al),nn(
      si,ta,al))
       + ope(4909)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,si,al),nn(
      nu,ta,al))
       + ope(4910)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,nu,ro),nn(
      si,ta,al))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4930)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4931)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4932)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4933)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4934)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4935)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4936)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4937)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4938)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4939)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(ro,ta,al),nn(si
      ,ta,al))
       + ope(4940)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ro))*f(nn(ta,al),nn(si
      ,ta,al))
       + ope(4941)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4942)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4943)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4944)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ta,al),nn(ro
      ,si,al))
       + ope(4945)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si))*f(nn(nu,ta,al),nn(ro
      ,ta,al))
       + ope(4946)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(nu,al),nn(ro
      ,ta,al))
       + ope(4947)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4948)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,ro,al),nn(si
      ,ta,al))
       + ope(4949)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,si,al),nn(ro
      ,ta,al))
       + ope(4950)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ro),nn(si
      ,ta,al))
       + ope(4951)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,si),nn(ro
      ,ta,al))
       + ope(4952)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ta),nn(ro
      ,si,al))
       + ope(4953)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4954)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4955)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu,al),nn(ro
      ,ta,al))
       + ope(4956)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,nu),nn(ro
      ,ta,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4961)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta,al))*f(nn(mu,nu,ta),nn(ro
      ,si,al))
       + ope(4962)*f(nn,nn(mu,nu,ro))*f(nn(si,ta),nn(mu,nu,ro))*f(nn(si,al),
      nn(ta,al))
       + ope(4963)*f(nn,nn(mu,nu,ro))^2*f(nn(si,ta,al),nn(si,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4970)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4971)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))^2
       + ope(4972)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4973)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,ro),nn(si,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4974)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ro,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4975)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4976)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4977)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4978)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4979)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10341)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ro),nn(si,ta,al))
       + ope(10343)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ta),nn(ro,si,al))
       + ope(10367)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(si),nn(ro,ta,
      al))*f(nn(ta),nn(al))
       + ope(10403)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si))*f(nn(ta),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10471)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(ro),nn(si,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10482)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10483)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ta,al))^2
       + ope(10484)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10489)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10490)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10498)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10499)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10500)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10501)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10502)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10503)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10504)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10505)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10506)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10507)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10508)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10509)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10521)*f(nn(mu),nn(mu,nu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,si)
      )*f(nn(al),nn(ta,al))
       + ope(10524)*f(nn(mu),nn(mu,nu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10530)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,ro))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10533)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10534)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ro,ta)
      )*f(nn(al),nn(ta,al))
       + ope(10536)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10537)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10538)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10630)*f(nn(mu),nn(nu,ro))^2*f(nn(si),nn(ta,al))^2
       + ope(10631)*f(nn(mu),nn(nu,ro))^2*f(nn(si),nn(ta,al))*f(nn(ta),nn(si,
      al))
       + ope(10632)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10633)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10634)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10635)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10636)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(si),nn(ta,al))
       + ope(10637)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10638)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ro),nn(ta,al))
       + ope(10639)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10640)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(al),nn(ro,ta))
       + ope(10641)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,ro)
      )*f(nn(al),nn(si,ta))
       + ope(10642)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,si)
      )*f(nn(al),nn(ro,ta))
       + ope(10643)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10644)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10645)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10646)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10647)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10648)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(ro),nn(si,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10658)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10659)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10668)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10671)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10673)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10674)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10675)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ro))*
      f(nn(si,al),nn(ta,al))
       + ope(10676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10685)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10686)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10687)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10689)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10690)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10691)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10692)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10693)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10694)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10695)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10696)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10697)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10698)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10699)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10700)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10701)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10702)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta,al),nn(ta,al))
       + ope(10703)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10704)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ro,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10705)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10706)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10707)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,si))*
      f(nn(ro,al),nn(ta,al))
       + ope(10708)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10709)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10710)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,al),nn(si,ta))
       + ope(10711)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10712)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10714)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10715)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10716)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,ta))*
      f(nn(nu,al),nn(ro,al))
       + ope(10717)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10718)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10719)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,al),nn(ro,ta))
       + ope(10720)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10721)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,si),nn(ro,al))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10723)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,nu),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10724)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10725)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10726)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10727)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10728)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10729)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10730)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10731)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10732)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10733)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10734)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,nu),nn(si,al))
       + ope(10735)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,si),nn(nu,al))
       + ope(10752)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))^2*f(nn(mu,al),nn(nu,
      al))
       + ope(10753)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10754)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10755)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10758)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10760)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10762)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,si))*f(nn(ta,al),nn(
      ta,al))
       + ope(10763)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),nn(
      ta,al))
       + ope(10764)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))^2
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10766)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10767)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10768)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10769)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10772)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10773)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10774)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10775)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10776)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10777)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10780)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12460)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))*
      f(nn(ta),nn(ta))*f(nn(al),nn(al))
       + ope(12464)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta),nn(ta))*f(nn(al),nn(al))
       + ope(12468)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta),nn(ta))*f(nn(al),nn(al))
       + ope(12472)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(mu,al),nn(nu,al))
       + ope(12492)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(ro))*f(nn(si),nn(si))*f(nn(
      ta,al),nn(ta,al))
       + ope(12496)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(ro))*f(nn(si),nn(ta,al))*f(
      nn(ta),nn(si,al))
       + ope(12559)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(
      nn(si),nn(ro,ta))*f(nn(al),nn(al))
       + ope(12561)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12563)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(ro,al))
       + ope(12571)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(si))*f(nn(ta,al),nn(ta,al))
       + ope(12575)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta,al))*f(nn(ta),nn(si,al))
       + ope(12622)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta,al))*f(
      nn(ta),nn(si,al))
       + ope(12623)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,si))*f(
      nn(al),nn(ta,al))
       + ope(12624)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,ta))*f(
      nn(al),nn(si,al))
       + ope(12625)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(ta),nn(si,al))
       + ope(12626)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(al),nn(si,ta))
       + ope(12627)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(
      ro,al),nn(si,al))
       + ope(12632)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(si,ta))*f(nn(al),nn(al))
       + ope(12634)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(
      nn(ro),nn(si,ta))*f(nn(al),nn(al))
       + ope(12640)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12646)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ta,al))*f(
      nn(ro),nn(si))*f(nn(ta),nn(si,al))
       + ope(12647)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,si))*f(nn(al),nn(ta,al))
       + ope(12648)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ta))*f(nn(al),nn(si,al))
       + ope(12649)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(ta),nn(si,al))
       + ope(12650)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(si,ta))
       + ope(12651)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12656)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12658)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*
      f(nn(ro),nn(si))*f(nn(al),nn(al))
       + ope(12661)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(si),nn(al))
       + ope(12664)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(al))*f(
      nn(ro),nn(si))*f(nn(al),nn(si,ta))
       + ope(12665)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta))*f(nn(al),nn(nu,al))
       + ope(12669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(al))*f(nn(al),nn(nu,ta))
       + ope(12670)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))*f(nn(ro
      ),nn(si))*f(nn(ro,al),nn(si,al))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta,al))*f(nn(al),nn(nu,si))
       + ope(12679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,al),nn(si,ta))
       + ope(12681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ro))*f(nn(al),nn(si,al))
       + ope(12682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(ro,si))
       + ope(12683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,si))*f(nn(al),nn(nu,al))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12687)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ro))*f(nn(al),nn(si,ta))
       + ope(12688)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ta))*f(nn(al),nn(ro,si))
       + ope(12689)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ro),nn(si,ta))
       + ope(12690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ta),nn(ro,si))
       + ope(12691)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12692)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12693)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,nu),nn(ro,si))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12699)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,si),nn(ta,al))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12701)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta,al))*f(nn(ta),nn(al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12863)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si
      ),nn(si))*f(nn(ta),nn(al))^2
       + ope(12864)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12865)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))^2*f(nn(
      ta),nn(al))^2
       + ope(12866)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12867)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12869)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2*f(nn(ta),nn(al))^2
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x6x2 =
         ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4979)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10766)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x6x3 =
         ope(696)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,ta,al))
       + ope(697)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,ta,al))
       + ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4653)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(si,ta),nn(
      nu,ro,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4910)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,nu,ro),nn(
      si,ta,al))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4937)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4938)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4939)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(ro,ta,al),nn(si
      ,ta,al))
       + ope(4940)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ro))*f(nn(ta,al),nn(si
      ,ta,al))
       + ope(4941)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4942)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4943)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4944)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ta,al),nn(ro
      ,si,al))
       + ope(4945)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si))*f(nn(nu,ta,al),nn(ro
      ,ta,al))
       + ope(4946)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(nu,al),nn(ro
      ,ta,al))
       + ope(4947)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4948)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,ro,al),nn(si
      ,ta,al))
       + ope(4949)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,si,al),nn(ro
      ,ta,al))
       + ope(4950)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ro),nn(si
      ,ta,al))
       + ope(4951)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,si),nn(ro
      ,ta,al))
       + ope(4952)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ta),nn(ro
      ,si,al))
       + ope(4953)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4954)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4955)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu,al),nn(ro
      ,ta,al))
       + ope(4956)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,nu),nn(ro
      ,ta,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4961)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta,al))*f(nn(mu,nu,ta),nn(ro
      ,si,al))
       + ope(4962)*f(nn,nn(mu,nu,ro))*f(nn(si,ta),nn(mu,nu,ro))*f(nn(si,al),
      nn(ta,al))
       + ope(4963)*f(nn,nn(mu,nu,ro))^2*f(nn(si,ta,al),nn(si,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4972)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4973)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,ro),nn(si,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4976)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4977)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4978)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4979)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10403)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si))*f(nn(ta),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10471)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(ro),nn(si,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10500)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10634)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10638)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ro),nn(ta,al))
       + ope(10640)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(al),nn(ro,ta))
       + ope(10641)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,ro)
      )*f(nn(al),nn(si,ta))
       + ope(10642)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,si)
      )*f(nn(al),nn(ro,ta))
       + ope(10644)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10648)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(ro),nn(si,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10659)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10674)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10685)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10686)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10695)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10696)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10700)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10701)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10705)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10706)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10719)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,al),nn(ro,ta))
       + ope(10720)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10723)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,nu),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10724)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10725)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10726)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10727)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10728)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10729)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10730)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10731)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10733)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10734)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,nu),nn(si,al))
       + ope(10735)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,si),nn(nu,al))
       + ope(10752)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))^2*f(nn(mu,al),nn(nu,
      al))
       + ope(10753)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10754)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10755)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10758)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10762)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,si))*f(nn(ta,al),nn(
      ta,al))
       + ope(10763)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),nn(
      ta,al))
       + ope(10764)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))^2
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10766)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10767)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10768)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10769)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10772)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10773)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10774)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10775)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10776)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10777)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10780)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12627)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(
      ro,al),nn(si,al))
       + ope(12646)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ta,al))*f(
      nn(ro),nn(si))*f(nn(ta),nn(si,al))
       + ope(12661)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(si),nn(al))
       + ope(12665)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(al))*f(nn(al),nn(nu,ta))
       + ope(12672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))*f(nn(ro
      ),nn(si))*f(nn(ro,al),nn(si,al))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta,al))*f(nn(al),nn(nu,si))
       + ope(12680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,al),nn(si,ta))
       + ope(12682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(ro,si))
       + ope(12683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,si))*f(nn(al),nn(nu,al))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12688)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ta))*f(nn(al),nn(ro,si))
       + ope(12693)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,nu),nn(ro,si))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x6x4 =
         ope(696)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,ta,al))
       + ope(697)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,ta,al))
       + ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4651)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))^2
       + ope(4652)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(nu,si),nn(
      ro,ta,al))
       + ope(4653)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(si,ta),nn(
      nu,ro,al))
       + ope(4861)*f(nn(mu),nn(nu,ro,si))*f(nn(nu),nn(mu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4903)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ro,ta))*f(nn(ta,al),nn(
      nu,si,al))
       + ope(4904)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,si),nn(
      nu,ta,al))
       + ope(4905)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,ta),nn(
      nu,si,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4908)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,nu,al),nn(
      si,ta,al))
       + ope(4909)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,si,al),nn(
      nu,ta,al))
       + ope(4910)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,nu,ro),nn(
      si,ta,al))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4930)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4931)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4932)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4933)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4934)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4935)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4936)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4937)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4938)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4939)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(ro,ta,al),nn(si
      ,ta,al))
       + ope(4940)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ro))*f(nn(ta,al),nn(si
      ,ta,al))
       + ope(4941)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4942)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4943)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4944)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ta,al),nn(ro
      ,si,al))
       + ope(4945)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si))*f(nn(nu,ta,al),nn(ro
      ,ta,al))
       + ope(4946)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(nu,al),nn(ro
      ,ta,al))
       + ope(4947)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4948)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,ro,al),nn(si
      ,ta,al))
       + ope(4949)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,si,al),nn(ro
      ,ta,al))
       + ope(4950)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ro),nn(si
      ,ta,al))
       + ope(4951)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,si),nn(ro
      ,ta,al))
       + ope(4952)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ta),nn(ro
      ,si,al))
       + ope(4953)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4954)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4955)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu,al),nn(ro
      ,ta,al))
       + ope(4956)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,nu),nn(ro
      ,ta,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4961)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta,al))*f(nn(mu,nu,ta),nn(ro
      ,si,al))
       + ope(4962)*f(nn,nn(mu,nu,ro))*f(nn(si,ta),nn(mu,nu,ro))*f(nn(si,al),
      nn(ta,al))
       + ope(4963)*f(nn,nn(mu,nu,ro))^2*f(nn(si,ta,al),nn(si,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4970)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4971)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))^2
       + ope(4972)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4973)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,ro),nn(si,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4974)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ro,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4975)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4976)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4977)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4978)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4979)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10341)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ro),nn(si,ta,al))
       + ope(10343)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ta),nn(ro,si,al))
       + ope(10367)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(si),nn(ro,ta,
      al))*f(nn(ta),nn(al))
       + ope(10403)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si))*f(nn(ta),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10471)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(ro),nn(si,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10484)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10490)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10497)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))^2*f(nn(ta,al),nn(ta,
      al))
       + ope(10498)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10499)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10500)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10505)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10506)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10507)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10508)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10509)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10524)*f(nn(mu),nn(mu,nu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10533)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10536)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10537)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10538)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10631)*f(nn(mu),nn(nu,ro))^2*f(nn(si),nn(ta,al))*f(nn(ta),nn(si,
      al))
       + ope(10632)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10633)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10634)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10635)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10636)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(si),nn(ta,al))
       + ope(10637)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10638)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ro),nn(ta,al))
       + ope(10639)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10640)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(al),nn(ro,ta))
       + ope(10641)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,ro)
      )*f(nn(al),nn(si,ta))
       + ope(10642)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,si)
      )*f(nn(al),nn(ro,ta))
       + ope(10644)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10645)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10647)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10648)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(ro),nn(si,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10658)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10659)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10668)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10671)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10673)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10674)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10675)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ro))*
      f(nn(si,al),nn(ta,al))
       + ope(10676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10685)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10686)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10687)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10690)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10691)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10692)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10693)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10694)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10695)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10696)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10697)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10698)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10699)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10700)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10701)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10702)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta,al),nn(ta,al))
       + ope(10703)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10704)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ro,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10705)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10706)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10707)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,si))*
      f(nn(ro,al),nn(ta,al))
       + ope(10708)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10709)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10710)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,al),nn(si,ta))
       + ope(10711)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10712)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10714)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10715)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10716)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,ta))*
      f(nn(nu,al),nn(ro,al))
       + ope(10717)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10718)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10719)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,al),nn(ro,ta))
       + ope(10720)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10721)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,si),nn(ro,al))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10723)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,nu),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10724)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10725)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10726)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10727)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10728)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10729)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10730)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10731)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10732)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10733)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10734)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,nu),nn(si,al))
       + ope(10735)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,si),nn(nu,al))
       + ope(10752)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))^2*f(nn(mu,al),nn(nu,
      al))
       + ope(10753)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10754)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10755)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10758)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10760)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10762)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,si))*f(nn(ta,al),nn(
      ta,al))
       + ope(10763)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),nn(
      ta,al))
       + ope(10764)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))^2
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10766)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10767)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10768)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10769)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10772)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10773)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10774)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10775)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10776)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10777)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10780)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12561)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12563)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(ro,al))
       + ope(12571)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(si))*f(nn(ta,al),nn(ta,al))
       + ope(12575)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta,al))*f(nn(ta),nn(si,al))
       + ope(12622)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta,al))*f(
      nn(ta),nn(si,al))
       + ope(12624)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,ta))*f(
      nn(al),nn(si,al))
       + ope(12625)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(ta),nn(si,al))
       + ope(12626)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(al),nn(si,ta))
       + ope(12627)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(
      ro,al),nn(si,al))
       + ope(12634)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(
      nn(ro),nn(si,ta))*f(nn(al),nn(al))
       + ope(12646)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ta,al))*f(
      nn(ro),nn(si))*f(nn(ta),nn(si,al))
       + ope(12647)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,si))*f(nn(al),nn(ta,al))
       + ope(12648)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ta))*f(nn(al),nn(si,al))
       + ope(12649)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(ta),nn(si,al))
       + ope(12650)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(si,ta))
       + ope(12651)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12656)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12658)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*
      f(nn(ro),nn(si))*f(nn(al),nn(al))
       + ope(12661)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(si),nn(al))
       + ope(12664)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(al))*f(
      nn(ro),nn(si))*f(nn(al),nn(si,ta))
       + ope(12665)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta))*f(nn(al),nn(nu,al))
       + ope(12669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(al))*f(nn(al),nn(nu,ta))
       + ope(12670)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))*f(nn(ro
      ),nn(si))*f(nn(ro,al),nn(si,al))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta,al))*f(nn(al),nn(nu,si))
       + ope(12680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,al),nn(si,ta))
       + ope(12681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ro))*f(nn(al),nn(si,al))
       + ope(12682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(ro,si))
       + ope(12683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,si))*f(nn(al),nn(nu,al))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12687)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ro))*f(nn(al),nn(si,ta))
       + ope(12688)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ta))*f(nn(al),nn(ro,si))
       + ope(12689)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ro),nn(si,ta))
       + ope(12690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ta),nn(ro,si))
       + ope(12691)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12692)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12693)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,nu),nn(ro,si))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12699)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,si),nn(ta,al))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12701)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta,al))*f(nn(ta),nn(al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12866)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12867)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12869)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2*f(nn(ta),nn(al))^2
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x6x5 =
         ope(696)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,ta,al))
       + ope(697)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,ta,al))
       + ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4651)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))^2
       + ope(4652)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(nu,si),nn(
      ro,ta,al))
       + ope(4653)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(si,ta),nn(
      nu,ro,al))
       + ope(4861)*f(nn(mu),nn(nu,ro,si))*f(nn(nu),nn(mu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4903)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ro,ta))*f(nn(ta,al),nn(
      nu,si,al))
       + ope(4904)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,si),nn(
      nu,ta,al))
       + ope(4905)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,ta),nn(
      nu,si,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4908)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,nu,al),nn(
      si,ta,al))
       + ope(4909)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,si,al),nn(
      nu,ta,al))
       + ope(4910)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,nu,ro),nn(
      si,ta,al))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4930)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4931)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4932)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4933)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4934)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4935)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4936)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4937)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4938)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4939)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(ro,ta,al),nn(si
      ,ta,al))
       + ope(4940)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ro))*f(nn(ta,al),nn(si
      ,ta,al))
       + ope(4941)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4942)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4943)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4944)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ta,al),nn(ro
      ,si,al))
       + ope(4945)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si))*f(nn(nu,ta,al),nn(ro
      ,ta,al))
       + ope(4946)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(nu,al),nn(ro
      ,ta,al))
       + ope(4947)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4948)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,ro,al),nn(si
      ,ta,al))
       + ope(4949)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,si,al),nn(ro
      ,ta,al))
       + ope(4950)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ro),nn(si
      ,ta,al))
       + ope(4951)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,si),nn(ro
      ,ta,al))
       + ope(4952)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ta),nn(ro
      ,si,al))
       + ope(4953)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4954)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4955)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu,al),nn(ro
      ,ta,al))
       + ope(4956)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,nu),nn(ro
      ,ta,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4961)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta,al))*f(nn(mu,nu,ta),nn(ro
      ,si,al))
       + ope(4962)*f(nn,nn(mu,nu,ro))*f(nn(si,ta),nn(mu,nu,ro))*f(nn(si,al),
      nn(ta,al))
       + ope(4963)*f(nn,nn(mu,nu,ro))^2*f(nn(si,ta,al),nn(si,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4970)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4971)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))^2
       + ope(4972)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4973)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,ro),nn(si,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4974)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ro,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4975)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4976)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4977)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4978)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4979)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10341)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ro),nn(si,ta,al))
       + ope(10343)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ta),nn(ro,si,al))
       + ope(10367)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(si),nn(ro,ta,
      al))*f(nn(ta),nn(al))
       + ope(10403)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si))*f(nn(ta),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10471)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(ro),nn(si,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10482)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10483)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ta,al))^2
       + ope(10484)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10489)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10490)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10497)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))^2*f(nn(ta,al),nn(ta,
      al))
       + ope(10498)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10499)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10500)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10501)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10502)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10503)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10504)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10505)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10506)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10507)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10508)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10509)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10521)*f(nn(mu),nn(mu,nu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,si)
      )*f(nn(al),nn(ta,al))
       + ope(10524)*f(nn(mu),nn(mu,nu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10530)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,ro))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10533)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10534)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ro,ta)
      )*f(nn(al),nn(ta,al))
       + ope(10536)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10537)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10538)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10630)*f(nn(mu),nn(nu,ro))^2*f(nn(si),nn(ta,al))^2
       + ope(10631)*f(nn(mu),nn(nu,ro))^2*f(nn(si),nn(ta,al))*f(nn(ta),nn(si,
      al))
       + ope(10632)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10633)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10634)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10635)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10636)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(si),nn(ta,al))
       + ope(10637)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10638)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ro),nn(ta,al))
       + ope(10639)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10640)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(al),nn(ro,ta))
       + ope(10641)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,ro)
      )*f(nn(al),nn(si,ta))
       + ope(10642)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,si)
      )*f(nn(al),nn(ro,ta))
       + ope(10643)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10644)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10645)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10646)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10647)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10648)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(ro),nn(si,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10658)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10659)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10668)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10671)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10673)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10674)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10675)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ro))*
      f(nn(si,al),nn(ta,al))
       + ope(10676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10685)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10686)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10687)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10689)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10690)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10691)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10692)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10693)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10694)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10695)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10696)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10697)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10698)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10699)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10700)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10701)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10702)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta,al),nn(ta,al))
       + ope(10703)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10704)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ro,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10705)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10706)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10707)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,si))*
      f(nn(ro,al),nn(ta,al))
       + ope(10708)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10709)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10710)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,al),nn(si,ta))
       + ope(10711)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10712)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10714)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10715)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10716)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,ta))*
      f(nn(nu,al),nn(ro,al))
       + ope(10717)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10718)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10719)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,al),nn(ro,ta))
       + ope(10720)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10721)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,si),nn(ro,al))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10723)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,nu),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10724)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10725)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10726)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10727)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10728)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10729)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10730)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10731)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10732)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10733)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10734)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,nu),nn(si,al))
       + ope(10735)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,si),nn(nu,al))
       + ope(10752)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))^2*f(nn(mu,al),nn(nu,
      al))
       + ope(10753)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10754)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10755)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10758)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10760)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10762)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,si))*f(nn(ta,al),nn(
      ta,al))
       + ope(10763)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),nn(
      ta,al))
       + ope(10764)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))^2
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10766)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10767)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10768)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10769)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10772)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10773)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10774)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10775)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10776)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10777)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10780)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12464)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta),nn(ta))*f(nn(al),nn(al))
       + ope(12468)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta),nn(ta))*f(nn(al),nn(al))
       + ope(12472)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(mu,al),nn(nu,al))
       + ope(12492)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(ro))*f(nn(si),nn(si))*f(nn(
      ta,al),nn(ta,al))
       + ope(12496)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(ro))*f(nn(si),nn(ta,al))*f(
      nn(ta),nn(si,al))
       + ope(12559)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(
      nn(si),nn(ro,ta))*f(nn(al),nn(al))
       + ope(12561)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12563)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(ro,al))
       + ope(12571)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(si))*f(nn(ta,al),nn(ta,al))
       + ope(12575)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta,al))*f(nn(ta),nn(si,al))
       + ope(12622)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta,al))*f(
      nn(ta),nn(si,al))
       + ope(12623)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,si))*f(
      nn(al),nn(ta,al))
       + ope(12624)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,ta))*f(
      nn(al),nn(si,al))
       + ope(12625)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(ta),nn(si,al))
       + ope(12626)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(al),nn(si,ta))
       + ope(12627)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(
      ro,al),nn(si,al))
       + ope(12632)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(si,ta))*f(nn(al),nn(al))
       + ope(12634)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(
      nn(ro),nn(si,ta))*f(nn(al),nn(al))
       + ope(12640)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12646)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ta,al))*f(
      nn(ro),nn(si))*f(nn(ta),nn(si,al))
       + ope(12647)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,si))*f(nn(al),nn(ta,al))
       + ope(12648)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ta))*f(nn(al),nn(si,al))
       + ope(12649)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(ta),nn(si,al))
       + ope(12650)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(si,ta))
       + ope(12651)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12656)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12658)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*
      f(nn(ro),nn(si))*f(nn(al),nn(al))
       + ope(12661)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(si),nn(al))
       + ope(12664)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(al))*f(
      nn(ro),nn(si))*f(nn(al),nn(si,ta))
       + ope(12665)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta))*f(nn(al),nn(nu,al))
       + ope(12669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(al))*f(nn(al),nn(nu,ta))
       + ope(12670)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))*f(nn(ro
      ),nn(si))*f(nn(ro,al),nn(si,al))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta,al))*f(nn(al),nn(nu,si))
       + ope(12679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,al),nn(si,ta))
       + ope(12681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ro))*f(nn(al),nn(si,al))
       + ope(12682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(ro,si))
       + ope(12683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,si))*f(nn(al),nn(nu,al))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12687)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ro))*f(nn(al),nn(si,ta))
       + ope(12688)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ta))*f(nn(al),nn(ro,si))
       + ope(12689)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ro),nn(si,ta))
       + ope(12690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ta),nn(ro,si))
       + ope(12691)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12692)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12693)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,nu),nn(ro,si))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12699)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,si),nn(ta,al))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12701)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta,al))*f(nn(ta),nn(al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12864)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12865)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))^2*f(nn(
      ta),nn(al))^2
       + ope(12866)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12867)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12869)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2*f(nn(ta),nn(al))^2
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x6x6 =
         ope(696)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,ta,al))
       + ope(697)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,ta,al))
       + ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4651)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))^2
       + ope(4652)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(nu,si),nn(
      ro,ta,al))
       + ope(4653)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(si,ta),nn(
      nu,ro,al))
       + ope(4861)*f(nn(mu),nn(nu,ro,si))*f(nn(nu),nn(mu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4903)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ro,ta))*f(nn(ta,al),nn(
      nu,si,al))
       + ope(4904)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,si),nn(
      nu,ta,al))
       + ope(4905)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,ta),nn(
      nu,si,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4908)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,nu,al),nn(
      si,ta,al))
       + ope(4909)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,si,al),nn(
      nu,ta,al))
       + ope(4910)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,nu,ro),nn(
      si,ta,al))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4930)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4931)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4932)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4933)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4934)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4935)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4936)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4937)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4938)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4939)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(ro,ta,al),nn(si
      ,ta,al))
       + ope(4940)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ro))*f(nn(ta,al),nn(si
      ,ta,al))
       + ope(4941)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4942)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4943)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4944)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ta,al),nn(ro
      ,si,al))
       + ope(4945)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si))*f(nn(nu,ta,al),nn(ro
      ,ta,al))
       + ope(4946)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(nu,al),nn(ro
      ,ta,al))
       + ope(4947)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4948)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,ro,al),nn(si
      ,ta,al))
       + ope(4949)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,si,al),nn(ro
      ,ta,al))
       + ope(4950)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ro),nn(si
      ,ta,al))
       + ope(4951)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,si),nn(ro
      ,ta,al))
       + ope(4952)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ta),nn(ro
      ,si,al))
       + ope(4953)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4954)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4955)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu,al),nn(ro
      ,ta,al))
       + ope(4956)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,nu),nn(ro
      ,ta,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4961)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta,al))*f(nn(mu,nu,ta),nn(ro
      ,si,al))
       + ope(4962)*f(nn,nn(mu,nu,ro))*f(nn(si,ta),nn(mu,nu,ro))*f(nn(si,al),
      nn(ta,al))
       + ope(4963)*f(nn,nn(mu,nu,ro))^2*f(nn(si,ta,al),nn(si,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4970)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4971)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))^2
       + ope(4972)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4973)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,ro),nn(si,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4974)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ro,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4975)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4976)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4977)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4978)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4979)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10341)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ro),nn(si,ta,al))
       + ope(10343)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ta),nn(ro,si,al))
       + ope(10367)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(si),nn(ro,ta,
      al))*f(nn(ta),nn(al))
       + ope(10403)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si))*f(nn(ta),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10471)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(ro),nn(si,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10482)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10483)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ta,al))^2
       + ope(10484)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10489)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10490)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10497)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))^2*f(nn(ta,al),nn(ta,
      al))
       + ope(10498)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10499)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10500)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10501)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10502)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10503)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10504)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10505)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10506)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10507)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10508)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10509)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10521)*f(nn(mu),nn(mu,nu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,si)
      )*f(nn(al),nn(ta,al))
       + ope(10524)*f(nn(mu),nn(mu,nu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10530)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,ro))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10533)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10534)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ro,ta)
      )*f(nn(al),nn(ta,al))
       + ope(10536)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10537)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10538)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10630)*f(nn(mu),nn(nu,ro))^2*f(nn(si),nn(ta,al))^2
       + ope(10631)*f(nn(mu),nn(nu,ro))^2*f(nn(si),nn(ta,al))*f(nn(ta),nn(si,
      al))
       + ope(10632)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10633)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10634)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10635)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10636)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(si),nn(ta,al))
       + ope(10637)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10638)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ro),nn(ta,al))
       + ope(10639)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10640)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(al),nn(ro,ta))
       + ope(10641)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,ro)
      )*f(nn(al),nn(si,ta))
       + ope(10642)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,si)
      )*f(nn(al),nn(ro,ta))
       + ope(10643)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10644)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10645)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10646)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10647)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10648)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(ro),nn(si,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10658)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10659)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10668)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10671)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10673)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10674)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10675)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ro))*
      f(nn(si,al),nn(ta,al))
       + ope(10676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10685)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10686)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10687)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10689)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10690)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10691)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10692)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10693)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10694)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10695)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10696)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10697)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10698)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10699)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10700)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10701)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10702)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta,al),nn(ta,al))
       + ope(10703)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10704)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ro,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10705)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10706)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10707)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,si))*
      f(nn(ro,al),nn(ta,al))
       + ope(10708)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10709)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10710)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,al),nn(si,ta))
       + ope(10711)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10712)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10714)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10715)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10716)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,ta))*
      f(nn(nu,al),nn(ro,al))
       + ope(10717)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10718)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10719)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,al),nn(ro,ta))
       + ope(10720)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10721)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,si),nn(ro,al))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10723)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,nu),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10724)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10725)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10726)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10727)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10728)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10729)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10730)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10731)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10732)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10733)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10734)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,nu),nn(si,al))
       + ope(10735)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,si),nn(nu,al))
       + ope(10752)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))^2*f(nn(mu,al),nn(nu,
      al))
       + ope(10753)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10754)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10755)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10758)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10760)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10762)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,si))*f(nn(ta,al),nn(
      ta,al))
       + ope(10763)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),nn(
      ta,al))
       + ope(10764)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))^2
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10766)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10767)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10768)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10769)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10772)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10773)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10774)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10775)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10776)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10777)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10780)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12262)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si
      ),nn(ta,al))*f(nn(ta),nn(si,al))
       + ope(12460)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))*
      f(nn(ta),nn(ta))*f(nn(al),nn(al))
       + ope(12464)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta),nn(ta))*f(nn(al),nn(al))
       + ope(12468)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta),nn(ta))*f(nn(al),nn(al))
       + ope(12472)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(mu,al),nn(nu,al))
       + ope(12492)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(ro))*f(nn(si),nn(si))*f(nn(
      ta,al),nn(ta,al))
       + ope(12496)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(ro))*f(nn(si),nn(ta,al))*f(
      nn(ta),nn(si,al))
       + ope(12559)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(
      nn(si),nn(ro,ta))*f(nn(al),nn(al))
       + ope(12561)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12563)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(ro,al))
       + ope(12571)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(si))*f(nn(ta,al),nn(ta,al))
       + ope(12575)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta,al))*f(nn(ta),nn(si,al))
       + ope(12622)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta,al))*f(
      nn(ta),nn(si,al))
       + ope(12623)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,si))*f(
      nn(al),nn(ta,al))
       + ope(12624)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,ta))*f(
      nn(al),nn(si,al))
       + ope(12625)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(ta),nn(si,al))
       + ope(12626)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(al),nn(si,ta))
       + ope(12627)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(
      ro,al),nn(si,al))
       + ope(12632)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(si,ta))*f(nn(al),nn(al))
       + ope(12634)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(
      nn(ro),nn(si,ta))*f(nn(al),nn(al))
       + ope(12640)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12646)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ta,al))*f(
      nn(ro),nn(si))*f(nn(ta),nn(si,al))
       + ope(12647)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,si))*f(nn(al),nn(ta,al))
       + ope(12648)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ta))*f(nn(al),nn(si,al))
       + ope(12649)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(ta),nn(si,al))
       + ope(12650)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(si,ta))
       + ope(12651)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12656)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12658)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*
      f(nn(ro),nn(si))*f(nn(al),nn(al))
       + ope(12661)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(si),nn(al))
       + ope(12664)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(al))*f(
      nn(ro),nn(si))*f(nn(al),nn(si,ta))
       + ope(12665)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta))*f(nn(al),nn(nu,al))
       + ope(12669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(al))*f(nn(al),nn(nu,ta))
       + ope(12670)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))*f(nn(ro
      ),nn(si))*f(nn(ro,al),nn(si,al))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta,al))*f(nn(al),nn(nu,si))
       + ope(12679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,al),nn(si,ta))
       + ope(12681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ro))*f(nn(al),nn(si,al))
       + ope(12682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(ro,si))
       + ope(12683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,si))*f(nn(al),nn(nu,al))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12687)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ro))*f(nn(al),nn(si,ta))
       + ope(12688)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ta))*f(nn(al),nn(ro,si))
       + ope(12689)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ro),nn(si,ta))
       + ope(12690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ta),nn(ro,si))
       + ope(12691)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12692)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12693)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,nu),nn(ro,si))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12699)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,si),nn(ta,al))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12701)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta,al))*f(nn(ta),nn(al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12863)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si
      ),nn(si))*f(nn(ta),nn(al))^2
       + ope(12864)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12865)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))^2*f(nn(
      ta),nn(al))^2
       + ope(12866)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12867)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12869)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2*f(nn(ta),nn(al))^2
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L1x12x6x7 =
         ope(696)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,ta,al))
       + ope(697)*f(nn(mu,nu,ro),nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,ta,al))
       + ope(698)*f(nn(mu,nu,ro),nn(si,ta,al))^2
       + ope(699)*f(nn(mu,nu,ro),nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,ta,al))
       + ope(4651)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))^2
       + ope(4652)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(nu,si),nn(
      ro,ta,al))
       + ope(4653)*f(nn(mu),nn(mu))*f(nn(nu,ro),nn(si,ta,al))*f(nn(si,ta),nn(
      nu,ro,al))
       + ope(4861)*f(nn(mu),nn(nu,ro,si))*f(nn(nu),nn(mu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4903)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ro,ta))*f(nn(ta,al),nn(
      nu,si,al))
       + ope(4904)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,si),nn(
      nu,ta,al))
       + ope(4905)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ro,ta),nn(
      nu,si,al))
       + ope(4906)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(mu,ta,al))*f(nn(ta,al),nn(
      nu,ro,si))
       + ope(4908)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,nu,al),nn(
      si,ta,al))
       + ope(4909)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ro,ta))*f(nn(mu,si,al),nn(
      nu,ta,al))
       + ope(4910)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,nu,ro),nn(
      si,ta,al))
       + ope(4911)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,si),nn(
      nu,ta,al))
       + ope(4912)*f(nn(mu),nn(nu))*f(nn(ro,si),nn(ta,al))*f(nn(mu,ro,ta),nn(
      nu,si,al))
       + ope(4930)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4931)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4932)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4933)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4934)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4935)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(nu,ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4936)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4937)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4938)*f(nn,nn(mu,nu,ro))*f(nn(mu,si),nn(ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4939)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(ro,ta,al),nn(si
      ,ta,al))
       + ope(4940)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ro))*f(nn(ta,al),nn(si
      ,ta,al))
       + ope(4941)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,si))*f(nn(ta,al),nn(ro
      ,ta,al))
       + ope(4942)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ro,al),nn(si
      ,ta,al))
       + ope(4943)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(si,al),nn(ro
      ,ta,al))
       + ope(4944)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu,ta))*f(nn(ta,al),nn(ro
      ,si,al))
       + ope(4945)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si))*f(nn(nu,ta,al),nn(ro
      ,ta,al))
       + ope(4946)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(nu,al),nn(ro
      ,ta,al))
       + ope(4947)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,si,ta))*f(nn(ta,al),nn(nu
      ,ro,al))
       + ope(4948)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,ro,al),nn(si
      ,ta,al))
       + ope(4949)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta))*f(nn(nu,si,al),nn(ro
      ,ta,al))
       + ope(4950)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ro),nn(si
      ,ta,al))
       + ope(4951)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,si),nn(ro
      ,ta,al))
       + ope(4952)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(nu,ta),nn(ro
      ,si,al))
       + ope(4953)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(si,ta),nn(nu
      ,ro,al))
       + ope(4954)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,ta,al))*f(nn(ta,al),nn(nu
      ,ro,si))
       + ope(4955)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu,al),nn(ro
      ,ta,al))
       + ope(4956)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,nu),nn(ro
      ,ta,al))
       + ope(4957)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(mu,ta),nn(nu
      ,ro,al))
       + ope(4958)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si,ta,al))*f(nn(ta,al),nn(mu
      ,nu,ro))
       + ope(4961)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta,al))*f(nn(mu,nu,ta),nn(ro
      ,si,al))
       + ope(4962)*f(nn,nn(mu,nu,ro))*f(nn(si,ta),nn(mu,nu,ro))*f(nn(si,al),
      nn(ta,al))
       + ope(4963)*f(nn,nn(mu,nu,ro))^2*f(nn(si,ta,al),nn(si,ta,al))
       + ope(4964)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,nu,si))*f(nn(ro,ta,al),nn(si,
      ta,al))
       + ope(4965)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,ro,al),nn(si,
      ta,al))
       + ope(4966)*f(nn,nn(mu,nu,ro))*f(nn,nn(mu,si,ta))*f(nn(nu,si,al),nn(ro,
      ta,al))
       + ope(4967)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,ro),nn(si,
      ta,al))
       + ope(4968)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu,nu,si),nn(ro,
      ta,al))
       + ope(4970)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4971)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))^2
       + ope(4972)*f(nn(mu,nu),nn(mu,nu))*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4973)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,ro),nn(si,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4974)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ro,ta))*f(nn(si,al),
      nn(ta,al))
       + ope(4975)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(si,ta))*f(nn(ro,al),
      nn(ta,al))
       + ope(4976)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4977)*f(nn(mu,nu),nn(mu,ro))*f(nn(nu,si),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4978)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,si),
      nn(ta,al))
       + ope(4979)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,nu),nn(ta,al))*f(nn(ro,ta),
      nn(si,al))
       + ope(4980)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ro),nn(ta,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4981)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,ta),
      nn(si,al))
       + ope(4982)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,al))*f(nn(nu,al),
      nn(si,ta))
       + ope(10139)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro,al))*
      f(nn(al),nn(nu,si,ta))
       + ope(10170)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(mu
      ,ro,ta),nn(nu,si,al))
       + ope(10341)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ro),nn(si,ta,al))
       + ope(10343)*f(nn,nn(mu,nu,ro))*f(nn(mu),nn(si))*f(nn(ta),nn(al))*f(nn(
      nu,ta),nn(ro,si,al))
       + ope(10367)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(mu,nu))*f(nn(si),nn(ro,ta,
      al))*f(nn(ta),nn(al))
       + ope(10403)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(si))*f(nn(ta),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10414)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(si),nn(al))*f(nn(
      mu,nu),nn(ro,ta,al))
       + ope(10471)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(ro),nn(si,ta,al))
       + ope(10473)*f(nn,nn(mu,nu,ro))*f(nn,nn(si,ta,al))*f(nn(mu),nn(nu))*f(
      nn(si),nn(ro,ta,al))
       + ope(10482)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10483)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ta,al))^2
       + ope(10484)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10489)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10490)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10497)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))^2*f(nn(ta,al),nn(ta,
      al))
       + ope(10498)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10499)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10500)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10501)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10502)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10503)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10504)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10505)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10506)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10507)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10508)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10509)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10521)*f(nn(mu),nn(mu,nu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,si)
      )*f(nn(al),nn(ta,al))
       + ope(10524)*f(nn(mu),nn(mu,nu))*f(nn(nu),nn(ro,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10530)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,ro))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10533)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10534)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ro,ta)
      )*f(nn(al),nn(ta,al))
       + ope(10536)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10537)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10538)*f(nn(mu),nn(mu,nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10630)*f(nn(mu),nn(nu,ro))^2*f(nn(si),nn(ta,al))^2
       + ope(10631)*f(nn(mu),nn(nu,ro))^2*f(nn(si),nn(ta,al))*f(nn(ta),nn(si,
      al))
       + ope(10632)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10633)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10634)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(ta),nn(si,al))
       + ope(10635)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10636)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(si),nn(ta,al))
       + ope(10637)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10638)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ro),nn(ta,al))
       + ope(10639)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(ta),nn(ro,al))
       + ope(10640)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(si,al)
      )*f(nn(al),nn(ro,ta))
       + ope(10641)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,ro)
      )*f(nn(al),nn(si,ta))
       + ope(10642)*f(nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(al),nn(nu,si)
      )*f(nn(al),nn(ro,ta))
       + ope(10643)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10644)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(si),nn(ta,al))
       + ope(10645)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta,al)
      )*f(nn(ta),nn(si,al))
       + ope(10646)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ta),nn(ro,al)
      )*f(nn(al),nn(si,ta))
       + ope(10647)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(ro,si))*f(nn(si),nn(ta,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10648)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(ro),nn(si,al)
      )*f(nn(ta),nn(mu,al))
       + ope(10649)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(si),nn(ro,al)
      )*f(nn(al),nn(mu,ta))
       + ope(10658)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10659)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10668)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10671)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10673)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10674)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10675)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ro))*
      f(nn(si,al),nn(ta,al))
       + ope(10676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10678)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10685)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10686)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10687)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10689)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10690)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10691)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,nu))*f(nn(si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10692)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10693)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10694)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10695)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10696)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10697)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10698)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10699)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10700)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10701)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10702)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta,al),nn(ta,al))
       + ope(10703)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10704)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ro,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10705)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10706)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(ta,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10707)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,si))*
      f(nn(ro,al),nn(ta,al))
       + ope(10708)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10709)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10710)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(nu,al))*
      f(nn(ro,al),nn(si,ta))
       + ope(10711)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,si))*
      f(nn(nu,al),nn(ta,al))
       + ope(10712)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10714)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10715)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(10716)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,ta))*
      f(nn(nu,al),nn(ro,al))
       + ope(10717)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ro),nn(ta,al))
       + ope(10718)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,ta),nn(ro,al))
       + ope(10719)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(si,al))*
      f(nn(nu,al),nn(ro,ta))
       + ope(10720)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,ro),nn(si,al))
       + ope(10721)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,si),nn(ro,al))
       + ope(10722)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ta),nn(ta,al))*
      f(nn(nu,al),nn(ro,si))
       + ope(10723)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,nu),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10724)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10725)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10726)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(si,ta))*
      f(nn(nu,al),nn(ta,al))
       + ope(10727)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10728)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(mu,si),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10729)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10730)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(si),nn(ta,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10731)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10732)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10733)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10734)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,nu),nn(si,al))
       + ope(10735)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(ta),nn(ta,al))*
      f(nn(mu,si),nn(nu,al))
       + ope(10752)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))^2*f(nn(mu,al),nn(nu,
      al))
       + ope(10753)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10754)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(ro),nn(si,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10755)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,ta))*
      f(nn(mu,al),nn(nu,al))
       + ope(10756)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,nu),nn(ta,al))
       + ope(10757)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ro,al))*
      f(nn(mu,ta),nn(nu,al))
       + ope(10758)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10759)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(si),nn(ta,al))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10760)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,nu),nn(ro,al))
       + ope(10761)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(al),nn(si,ta))*
      f(nn(mu,ro),nn(nu,al))
       + ope(10762)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,si))*f(nn(ta,al),nn(
      ta,al))
       + ope(10763)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ro,ta))*f(nn(si,al),nn(
      ta,al))
       + ope(10764)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))^2
       + ope(10765)*f(nn(mu),nn(nu))^2*f(nn(ro,si),nn(ta,al))*f(nn(ro,ta),nn(
      si,al))
       + ope(10766)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,ro),nn(si,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10767)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10768)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10769)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(si,ta))*
      f(nn(ro,al),nn(ta,al))
       + ope(10770)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10771)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu,si),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10772)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10773)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ro,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10774)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,si),nn(ta,al))
       + ope(10775)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,nu),nn(ta,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10776)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si))*
      f(nn(ta,al),nn(ta,al))
       + ope(10777)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,ta))*
      f(nn(si,al),nn(ta,al))
       + ope(10778)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,si),nn(ta,al))
       + ope(10779)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(ta,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10780)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,ta))*
      f(nn(ro,al),nn(si,al))
       + ope(10781)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(nu,al))*
      f(nn(ro,ta),nn(si,al))
       + ope(10782)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,ta))*
      f(nn(nu,al),nn(si,al))
       + ope(10783)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,ta),nn(si,al))
       + ope(10784)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(mu,ta),nn(ro,al))*
      f(nn(nu,al),nn(si,ta))
       + ope(12262)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si
      ),nn(ta,al))*f(nn(ta),nn(si,al))
       + ope(12460)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,ro))*f(nn(si),nn(nu,si))*
      f(nn(ta),nn(ta))*f(nn(al),nn(al))
       + ope(12464)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(ro),nn(nu,si))*
      f(nn(ta),nn(ta))*f(nn(al),nn(al))
       + ope(12468)*f(nn(mu),nn(nu))*f(nn(ro),nn(mu,si))*f(nn(si),nn(nu,ro))*
      f(nn(ta),nn(ta))*f(nn(al),nn(al))
       + ope(12472)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(mu,al),nn(nu,al))
       + ope(12492)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(ro))*f(nn(si),nn(si))*f(nn(
      ta,al),nn(ta,al))
       + ope(12496)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(ro))*f(nn(si),nn(ta,al))*f(
      nn(ta),nn(si,al))
       + ope(12559)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(
      nn(si),nn(ro,ta))*f(nn(al),nn(al))
       + ope(12561)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(nu,ta))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12563)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(si),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(ro,al))
       + ope(12571)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(si))*f(nn(ta,al),nn(ta,al))
       + ope(12575)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta,al))*f(nn(ta),nn(si,al))
       + ope(12622)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta,al))*f(
      nn(ta),nn(si,al))
       + ope(12623)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,si))*f(
      nn(al),nn(ta,al))
       + ope(12624)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,ta))*f(
      nn(al),nn(si,al))
       + ope(12625)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(ta),nn(si,al))
       + ope(12626)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ro,al))*f(
      nn(al),nn(si,ta))
       + ope(12627)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(
      ro,al),nn(si,al))
       + ope(12632)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(si,ta))*f(nn(al),nn(al))
       + ope(12634)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(
      nn(ro),nn(si,ta))*f(nn(al),nn(al))
       + ope(12640)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12646)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ta,al))*f(
      nn(ro),nn(si))*f(nn(ta),nn(si,al))
       + ope(12647)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,si))*f(nn(al),nn(ta,al))
       + ope(12648)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ta))*f(nn(al),nn(si,al))
       + ope(12649)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(ta),nn(si,al))
       + ope(12650)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(si,ta))
       + ope(12651)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12656)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12658)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,ta))*
      f(nn(ro),nn(si))*f(nn(al),nn(al))
       + ope(12661)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(si),nn(al))
       + ope(12664)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(al))*f(
      nn(ro),nn(si))*f(nn(al),nn(si,ta))
       + ope(12665)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,ta))*f(nn(al),nn(al))
       + ope(12667)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta))*f(nn(al),nn(nu,al))
       + ope(12669)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(al))*f(nn(al),nn(nu,ta))
       + ope(12670)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12672)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))*f(nn(ro
      ),nn(si))*f(nn(ro,al),nn(si,al))
       + ope(12676)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(nu,al),nn(si,al))
       + ope(12677)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta,al))*f(nn(al),nn(nu,si))
       + ope(12679)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12680)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(al))*f(nn(nu,al),nn(si,ta))
       + ope(12681)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,ro))*f(nn(al),nn(si,al))
       + ope(12682)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(nu,al))*f(nn(al),nn(ro,si))
       + ope(12683)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,si))*f(nn(al),nn(nu,al))
       + ope(12684)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(ro,al))*f(nn(al),nn(nu,si))
       + ope(12687)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ro))*f(nn(al),nn(si,ta))
       + ope(12688)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(nu,ta))*f(nn(al),nn(ro,si))
       + ope(12689)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ro),nn(si,ta))
       + ope(12690)*f(nn(mu),nn(nu))*f(nn(mu),nn(ta))*f(nn(ro),nn(si))*f(nn(al
      ),nn(al))*f(nn(nu,ta),nn(ro,si))
       + ope(12691)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,nu))*f(
      nn(ta),nn(ro,si))*f(nn(al),nn(al))
       + ope(12692)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,ro))*f(
      nn(ta),nn(nu,si))*f(nn(al),nn(al))
       + ope(12693)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,nu),nn(ro,si))
       + ope(12694)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta))*f(nn(al
      ),nn(al))*f(nn(mu,ro),nn(nu,si))
       + ope(12699)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,si),nn(ta,al))
       + ope(12700)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ta),nn(al))*f(nn(
      ro,ta),nn(si,al))
       + ope(12701)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(si),nn(ta,al))*f(nn(ta),nn(al))
       + ope(12702)*f(nn(mu),nn(nu))*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))*f(nn(ta),nn(si,al))
       + ope(12703)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,si),nn(ta,al))
       + ope(12704)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(ro),nn(si))*f(nn(ta
      ),nn(al))*f(nn(nu,ta),nn(si,al))
       + ope(12705)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(ta,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12706)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(si,al))*
      f(nn(ro),nn(si))*f(nn(ta),nn(al))
       + ope(12707)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro,ta))*f(nn(ro),nn(si))*f(
      nn(si),nn(nu,al))*f(nn(ta),nn(al))
       + ope(12862)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si
      ),nn(si))*f(nn(ta),nn(ta))*f(nn(al),nn(al))
       + ope(12863)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si
      ),nn(si))*f(nn(ta),nn(al))^2
       + ope(12864)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12865)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))^2*f(nn(
      ta),nn(al))^2
       + ope(12866)*f(nn(mu),nn(mu))*f(nn(nu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12867)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))^2*f(nn(si),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12868)*f(nn(mu),nn(mu))*f(nn(nu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12869)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))^2*f(nn(ta),nn(al))^2
       + ope(12870)*f(nn(mu),nn(nu))^2*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(
      si),nn(al))*f(nn(ta),nn(al))
       + ope(12871)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(ro))*f(nn(si
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(12872)*f(nn(mu),nn(nu))*f(nn(mu),nn(ro))*f(nn(nu),nn(si))*f(nn(ro
      ),nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));



==> anc/Lagrangianfulltype2.txt <==
* all Lagrangians of type 2 for n_d <= 10
* The patterns continue for larger values of N than given
* larger D Lagrangians vanish
* the zero cases are not listed
* the operator numbering is left in, it corresponds (with some small changes)
* to the full list of operators before most constraints are used
* the notation is type, n_d, D and N
* f(nn(a),nn(b)) is denoted f_{a;b} in the paper

L2x5x3x3 =
         ope(2)*ep(mu,ro,si)*f(nn(mu),nn(nu))*f(nn(ro),nn(nu,si));

L2x5x3x4 =
         ope(2)*ep(mu,ro,si)*f(nn(mu),nn(nu))*f(nn(ro),nn(nu,si));

L2x5x3x5 =
         ope(2)*ep(mu,ro,si)*f(nn(mu),nn(nu))*f(nn(ro),nn(nu,si));

L2x7x3x3 =
         ope(19)*ep(mu,nu,ta)*f(nn(mu),nn(nu,ro))*f(nn(ro,si),nn(si,ta))
       + ope(35)*ep(mu,si,ta)*f(nn(mu),nn(nu))*f(nn(nu),nn(ro))*f(nn(si),nn(ro
      ,ta))
       + ope(36)*ep(mu,ro,ta)*f(nn(mu),nn(nu))*f(nn(nu),nn(si,ta))*f(nn(ro),
      nn(si));

L2x7x3x4 =
         ope(19)*ep(mu,nu,ta)*f(nn(mu),nn(nu,ro))*f(nn(ro,si),nn(si,ta))
       + ope(35)*ep(mu,si,ta)*f(nn(mu),nn(nu))*f(nn(nu),nn(ro))*f(nn(si),nn(ro
      ,ta))
       + ope(36)*ep(mu,ro,ta)*f(nn(mu),nn(nu))*f(nn(nu),nn(si,ta))*f(nn(ro),
      nn(si));

L2x7x3x5 =
         ope(19)*ep(mu,nu,ta)*f(nn(mu),nn(nu,ro))*f(nn(ro,si),nn(si,ta))
       + ope(35)*ep(mu,si,ta)*f(nn(mu),nn(nu))*f(nn(nu),nn(ro))*f(nn(si),nn(ro
      ,ta))
       + ope(36)*ep(mu,ro,ta)*f(nn(mu),nn(nu))*f(nn(nu),nn(si,ta))*f(nn(ro),
      nn(si));

L2x7x3x6 =
         ope(19)*ep(mu,nu,ta)*f(nn(mu),nn(nu,ro))*f(nn(ro,si),nn(si,ta))
       + ope(35)*ep(mu,si,ta)*f(nn(mu),nn(nu))*f(nn(nu),nn(ro))*f(nn(si),nn(ro
      ,ta))
       + ope(36)*ep(mu,ro,ta)*f(nn(mu),nn(nu))*f(nn(nu),nn(si,ta))*f(nn(ro),
      nn(si));

L2x7x3x7 =
         ope(19)*ep(mu,nu,ta)*f(nn(mu),nn(nu,ro))*f(nn(ro,si),nn(si,ta))
       + ope(35)*ep(mu,si,ta)*f(nn(mu),nn(nu))*f(nn(nu),nn(ro))*f(nn(si),nn(ro
      ,ta))
       + ope(36)*ep(mu,ro,ta)*f(nn(mu),nn(nu))*f(nn(nu),nn(si,ta))*f(nn(ro),
      nn(si));

L2x8x2x2 =
         ope(360)*ep(mu,ta)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(nu,ro),nn(
      si,ta));

L2x8x2x3 =
         ope(350)*ep(mu,si)*f(nn(mu),nn(nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(
      ro,ta))
       + ope(360)*ep(mu,ta)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(nu,ro),nn(
      si,ta));

L2x8x2x4 =
         ope(350)*ep(mu,si)*f(nn(mu),nn(nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(
      ro,ta))
       + ope(360)*ep(mu,ta)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(nu,ro),nn(
      si,ta));

L2x8x2x5 =
         ope(350)*ep(mu,si)*f(nn(mu),nn(nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(
      ro,ta))
       + ope(360)*ep(mu,ta)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(nu,ro),nn(
      si,ta));

L2x8x2x6 =
         ope(350)*ep(mu,si)*f(nn(mu),nn(nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(
      ro,ta))
       + ope(360)*ep(mu,ta)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(nu,ro),nn(
      si,ta));

L2x8x2x7 =
         ope(350)*ep(mu,si)*f(nn(mu),nn(nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(
      ro,ta))
       + ope(360)*ep(mu,ta)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(nu,ro),nn(
      si,ta));

L2x8x2x8 =
         ope(350)*ep(mu,si)*f(nn(mu),nn(nu))*f(nn(ro),nn(nu,si))*f(nn(ta),nn(
      ro,ta))
       + ope(360)*ep(mu,ta)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(nu,ro),nn(
      si,ta));

L2x9x3x2 =
         ope(89)*ep(si,ta,al)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(nu,ro,al))
       + ope(445)*ep(mu,si,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(nu,al
      ),nn(ro,ta));

L2x9x3x3 =
         ope(89)*ep(si,ta,al)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(nu,ro,al))
       + ope(90)*ep(mu,ta,al)*f(nn(mu,nu),nn(ro,si))*f(nn(nu,ta),nn(ro,si,al))
       + ope(439)*ep(mu,si,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(nu,ta
      ),nn(ta,al))
       + ope(442)*ep(mu,si,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(nu,ro
      ),nn(ta,al))
       + ope(444)*ep(mu,si,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(nu,ta
      ),nn(ro,al))
       + ope(445)*ep(mu,si,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(nu,al
      ),nn(ro,ta))
       + ope(446)*ep(mu,ro,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(nu,al
      ),nn(si,ta))
       + ope(447)*ep(mu,ro,si)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(nu,al
      ),nn(ta,al))
       + ope(538)*ep(mu,ta,al)*f(nn(mu),nn(nu))*f(nn(nu),nn(ro))*f(nn(ro),nn(
      si))*f(nn(ta),nn(si,al))
       + ope(541)*ep(mu,ro,al)*f(nn(mu),nn(nu))*f(nn(nu),nn(ta))*f(nn(ro),nn(
      si))*f(nn(si),nn(ta,al))
       + ope(542)*ep(mu,ro,al)*f(nn(mu),nn(nu))*f(nn(nu),nn(ta))*f(nn(ro),nn(
      si))*f(nn(ta),nn(si,al));

L2x9x3x4 =
         ope(89)*ep(si,ta,al)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(nu,ro,al))
       + ope(90)*ep(mu,ta,al)*f(nn(mu,nu),nn(ro,si))*f(nn(nu,ta),nn(ro,si,al))
       + ope(427)*ep(mu,si,al)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(al
      ),nn(ro,ta))
       + ope(428)*ep(mu,nu,al)*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si,ta))*f(nn(al
      ),nn(si,ta))
       + ope(437)*ep(mu,ro,si)*f(nn(mu),nn(nu))*f(nn(ro),nn(nu,si))*f(nn(ta,al
      ),nn(ta,al))
       + ope(439)*ep(mu,si,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(nu,ta
      ),nn(ta,al))
       + ope(442)*ep(mu,si,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(nu,ro
      ),nn(ta,al))
       + ope(444)*ep(mu,si,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(nu,ta
      ),nn(ro,al))
       + ope(445)*ep(mu,si,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(nu,al
      ),nn(ro,ta))
       + ope(446)*ep(mu,ro,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(nu,al
      ),nn(si,ta))
       + ope(447)*ep(mu,ro,si)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(nu,al
      ),nn(ta,al))
       + ope(538)*ep(mu,ta,al)*f(nn(mu),nn(nu))*f(nn(nu),nn(ro))*f(nn(ro),nn(
      si))*f(nn(ta),nn(si,al))
       + ope(541)*ep(mu,ro,al)*f(nn(mu),nn(nu))*f(nn(nu),nn(ta))*f(nn(ro),nn(
      si))*f(nn(si),nn(ta,al))
       + ope(542)*ep(mu,ro,al)*f(nn(mu),nn(nu))*f(nn(nu),nn(ta))*f(nn(ro),nn(
      si))*f(nn(ta),nn(si,al))
       + ope(544)*ep(mu,ro,al)*f(nn(mu),nn(nu))*f(nn(nu),nn(ta))*f(nn(ro),nn(
      si))*f(nn(al),nn(si,ta));

L2x9x3x5 =
         ope(89)*ep(si,ta,al)*f(nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(nu,ro,al))
       + ope(90)*ep(mu,ta,al)*f(nn(mu,nu),nn(ro,si))*f(nn(nu,ta),nn(ro,si,al))
       + ope(427)*ep(mu,si,al)*f(nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(al
      ),nn(ro,ta))
       + ope(428)*ep(mu,nu,al)*f(nn(mu),nn(nu,ro))*f(nn(ro),nn(si,ta))*f(nn(al
      ),nn(si,ta))
       + ope(437)*ep(mu,ro,si)*f(nn(mu),nn(nu))*f(nn(ro),nn(nu,si))*f(nn(ta,al
      ),nn(ta,al))
       + ope(439)*ep(mu,si,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(ro,si))*f(nn(nu,ta
      ),nn(ta,al))
       + ope(442)*ep(mu,si,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(nu,ro
      ),nn(ta,al))
       + ope(444)*ep(mu,si,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(nu,ta
      ),nn(ro,al))
       + ope(445)*ep(mu,si,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(nu,al
      ),nn(ro,ta))
       + ope(446)*ep(mu,ro,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(nu,al
      ),nn(si,ta))
       + ope(447)*ep(mu,ro,si)*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))*f(nn(nu,al
      ),nn(ta,al))
       + ope(538)*ep(mu,ta,al)*f(nn(mu),nn(nu))*f(nn(nu),nn(ro))*f(nn(ro),nn(
      si))*f(nn(ta),nn(si,al))
       + ope(541)*ep(mu,ro,al)*f(nn(mu),nn(nu))*f(nn(nu),nn(ta))*f(nn(ro),nn(
      si))*f(nn(si),nn(ta,al))
       + ope(542)*ep(mu,ro,al)*f(nn(mu),nn(nu))*f(nn(nu),nn(ta))*f(nn(ro),nn(
      si))*f(nn(ta),nn(si,al))
       + ope(544)*ep(mu,ro,al)*f(nn(mu),nn(nu))*f(nn(nu),nn(ta))*f(nn(ro),nn(
      si))*f(nn(al),nn(si,ta));

L2x10x2x2 =
         ope(3877)*ep(mu,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta)
      )*f(nn(nu,ro),nn(si,al));

L2x10x2x3 =
         ope(2545)*ep(mu,si)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(nu,al),
      nn(ro,ta,al))
       + ope(2621)*ep(mu,nu)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(nn(ro,
      si),nn(ta,al))
       + ope(3874)*ep(ro,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,
      al))*f(nn(ta),nn(nu,si))
       + ope(3875)*ep(ro,ta)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,
      al))*f(nn(al),nn(nu,si))
       + ope(3877)*ep(mu,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta)
      )*f(nn(nu,ro),nn(si,al));

L2x10x2x4 =
         ope(2545)*ep(mu,si)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(nu,al),
      nn(ro,ta,al))
       + ope(2621)*ep(mu,nu)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(nn(ro,
      si),nn(ta,al))
       + ope(3874)*ep(ro,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,
      al))*f(nn(ta),nn(nu,si))
       + ope(3875)*ep(ro,ta)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,
      al))*f(nn(al),nn(nu,si))
       + ope(3877)*ep(mu,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta)
      )*f(nn(nu,ro),nn(si,al));

L2x10x2x5 =
         ope(2545)*ep(mu,si)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(nu,al),
      nn(ro,ta,al))
       + ope(2621)*ep(mu,nu)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(nn(ro,
      si),nn(ta,al))
       + ope(3874)*ep(ro,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,
      al))*f(nn(ta),nn(nu,si))
       + ope(3875)*ep(ro,ta)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,
      al))*f(nn(al),nn(nu,si))
       + ope(3877)*ep(mu,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta)
      )*f(nn(nu,ro),nn(si,al));

L2x10x2x6 =
         ope(2545)*ep(mu,si)*f(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(nu,al),
      nn(ro,ta,al))
       + ope(2621)*ep(mu,nu)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(nn(ro,
      si),nn(ta,al))
       + ope(3874)*ep(ro,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,
      al))*f(nn(ta),nn(nu,si))
       + ope(3875)*ep(ro,ta)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(mu,
      al))*f(nn(al),nn(nu,si))
       + ope(3877)*ep(mu,al)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),nn(ta)
      )*f(nn(nu,ro),nn(si,al));

L2x10x4x3 =
         ope(331)*ep(mu,nu,ta,be)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(
      nn(ro,si),nn(al,be))
       + ope(332)*ep(mu,nu,ta,be)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(
      nn(ro,al),nn(si,be))
       + ope(333)*ep(mu,nu,si,ta)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(
      nn(ro,be),nn(al,be))
       + ope(336)*ep(mu,ro,ta,be)*f(nn(mu),nn(nu))*f(nn(nu,ro),nn(si,ta))*f(
      nn(si,al),nn(al,be))
       + ope(551)*ep(mu,ro,ta,be)*f(nn(mu),nn(nu))*f(nn(nu),nn(ta,al))*f(nn(ro
      ),nn(si))*f(nn(al),nn(si,be))
       + ope(556)*ep(mu,ro,al,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(nu,al))*f(nn(ta),nn(si,be))
       + ope(559)*ep(mu,ro,al,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(ta))*f(nn(nu,al),nn(si,be));

L2x10x4x4 =
         ope(327)*ep(mu,nu,si,ta)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ro,ta))*f(
      nn(al,be),nn(al,be))
       + ope(329)*ep(mu,si,ta,be)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(
      nn(nu,ro),nn(al,be))
       + ope(331)*ep(mu,nu,ta,be)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(
      nn(ro,si),nn(al,be))
       + ope(332)*ep(mu,nu,ta,be)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(
      nn(ro,al),nn(si,be))
       + ope(333)*ep(mu,nu,si,ta)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(
      nn(ro,be),nn(al,be))
       + ope(335)*ep(mu,ta,al,be)*f(nn(mu),nn(nu))*f(nn(nu,ro),nn(si,ta))*f(
      nn(ro,al),nn(si,be))
       + ope(336)*ep(mu,ro,ta,be)*f(nn(mu),nn(nu))*f(nn(nu,ro),nn(si,ta))*f(
      nn(si,al),nn(al,be))
       + ope(551)*ep(mu,ro,ta,be)*f(nn(mu),nn(nu))*f(nn(nu),nn(ta,al))*f(nn(ro
      ),nn(si))*f(nn(al),nn(si,be))
       + ope(552)*ep(mu,ro,ta,be)*f(nn(mu),nn(nu))*f(nn(nu),nn(ta,al))*f(nn(ro
      ),nn(si))*f(nn(be),nn(si,al))
       + ope(554)*ep(ro,ta,al,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(mu,al))*f(nn(be),nn(nu,si))
       + ope(555)*ep(mu,ro,al,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(nu,ta))*f(nn(al),nn(si,be))
       + ope(556)*ep(mu,ro,al,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(nu,al))*f(nn(ta),nn(si,be))
       + ope(557)*ep(mu,ro,ta,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(nu,al))*f(nn(al),nn(si,be))
       + ope(559)*ep(mu,ro,al,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(ta))*f(nn(nu,al),nn(si,be));

L2x10x4x5 =
         ope(327)*ep(mu,nu,si,ta)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ro,ta))*f(
      nn(al,be),nn(al,be))
       + ope(329)*ep(mu,si,ta,be)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(
      nn(nu,ro),nn(al,be))
       + ope(331)*ep(mu,nu,ta,be)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(
      nn(ro,si),nn(al,be))
       + ope(332)*ep(mu,nu,ta,be)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(
      nn(ro,al),nn(si,be))
       + ope(333)*ep(mu,nu,si,ta)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(
      nn(ro,be),nn(al,be))
       + ope(335)*ep(mu,ta,al,be)*f(nn(mu),nn(nu))*f(nn(nu,ro),nn(si,ta))*f(
      nn(ro,al),nn(si,be))
       + ope(336)*ep(mu,ro,ta,be)*f(nn(mu),nn(nu))*f(nn(nu,ro),nn(si,ta))*f(
      nn(si,al),nn(al,be))
       + ope(551)*ep(mu,ro,ta,be)*f(nn(mu),nn(nu))*f(nn(nu),nn(ta,al))*f(nn(ro
      ),nn(si))*f(nn(al),nn(si,be))
       + ope(552)*ep(mu,ro,ta,be)*f(nn(mu),nn(nu))*f(nn(nu),nn(ta,al))*f(nn(ro
      ),nn(si))*f(nn(be),nn(si,al))
       + ope(554)*ep(ro,ta,al,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(mu,al))*f(nn(be),nn(nu,si))
       + ope(555)*ep(mu,ro,al,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(nu,ta))*f(nn(al),nn(si,be))
       + ope(556)*ep(mu,ro,al,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(nu,al))*f(nn(ta),nn(si,be))
       + ope(557)*ep(mu,ro,ta,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(nu,al))*f(nn(al),nn(si,be))
       + ope(558)*ep(mu,ro,ta,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(nu,al))*f(nn(be),nn(si,al))
       + ope(559)*ep(mu,ro,al,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(ta))*f(nn(nu,al),nn(si,be));

L2x10x4x6 =
         ope(327)*ep(mu,nu,si,ta)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ro,ta))*f(
      nn(al,be),nn(al,be))
       + ope(329)*ep(mu,si,ta,be)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(
      nn(nu,ro),nn(al,be))
       + ope(331)*ep(mu,nu,ta,be)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(
      nn(ro,si),nn(al,be))
       + ope(332)*ep(mu,nu,ta,be)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(
      nn(ro,al),nn(si,be))
       + ope(333)*ep(mu,nu,si,ta)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(
      nn(ro,be),nn(al,be))
       + ope(335)*ep(mu,ta,al,be)*f(nn(mu),nn(nu))*f(nn(nu,ro),nn(si,ta))*f(
      nn(ro,al),nn(si,be))
       + ope(336)*ep(mu,ro,ta,be)*f(nn(mu),nn(nu))*f(nn(nu,ro),nn(si,ta))*f(
      nn(si,al),nn(al,be))
       + ope(551)*ep(mu,ro,ta,be)*f(nn(mu),nn(nu))*f(nn(nu),nn(ta,al))*f(nn(ro
      ),nn(si))*f(nn(al),nn(si,be))
       + ope(552)*ep(mu,ro,ta,be)*f(nn(mu),nn(nu))*f(nn(nu),nn(ta,al))*f(nn(ro
      ),nn(si))*f(nn(be),nn(si,al))
       + ope(554)*ep(ro,ta,al,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(mu,al))*f(nn(be),nn(nu,si))
       + ope(555)*ep(mu,ro,al,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(nu,ta))*f(nn(al),nn(si,be))
       + ope(556)*ep(mu,ro,al,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(nu,al))*f(nn(ta),nn(si,be))
       + ope(557)*ep(mu,ro,ta,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(nu,al))*f(nn(al),nn(si,be))
       + ope(558)*ep(mu,ro,ta,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(nu,al))*f(nn(be),nn(si,al))
       + ope(559)*ep(mu,ro,al,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(ta))*f(nn(nu,al),nn(si,be));

L2x10x4x7 =
         ope(327)*ep(mu,nu,si,ta)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ro,ta))*f(
      nn(al,be),nn(al,be))
       + ope(329)*ep(mu,si,ta,be)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(
      nn(nu,ro),nn(al,be))
       + ope(331)*ep(mu,nu,ta,be)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(
      nn(ro,si),nn(al,be))
       + ope(332)*ep(mu,nu,ta,be)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(
      nn(ro,al),nn(si,be))
       + ope(333)*ep(mu,nu,si,ta)*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(
      nn(ro,be),nn(al,be))
       + ope(335)*ep(mu,ta,al,be)*f(nn(mu),nn(nu))*f(nn(nu,ro),nn(si,ta))*f(
      nn(ro,al),nn(si,be))
       + ope(336)*ep(mu,ro,ta,be)*f(nn(mu),nn(nu))*f(nn(nu,ro),nn(si,ta))*f(
      nn(si,al),nn(al,be))
       + ope(551)*ep(mu,ro,ta,be)*f(nn(mu),nn(nu))*f(nn(nu),nn(ta,al))*f(nn(ro
      ),nn(si))*f(nn(al),nn(si,be))
       + ope(552)*ep(mu,ro,ta,be)*f(nn(mu),nn(nu))*f(nn(nu),nn(ta,al))*f(nn(ro
      ),nn(si))*f(nn(be),nn(si,al))
       + ope(554)*ep(ro,ta,al,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(mu,al))*f(nn(be),nn(nu,si))
       + ope(555)*ep(mu,ro,al,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(nu,ta))*f(nn(al),nn(si,be))
       + ope(556)*ep(mu,ro,al,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(nu,al))*f(nn(ta),nn(si,be))
       + ope(557)*ep(mu,ro,ta,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(nu,al))*f(nn(al),nn(si,be))
       + ope(558)*ep(mu,ro,ta,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(nu,al))*f(nn(be),nn(si,al))
       + ope(559)*ep(mu,ro,al,be)*f(nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ta),
      nn(ta))*f(nn(nu,al),nn(si,be));



==> anc/Lagrangianfulltype3.txt <==
* all Lagrangians of type 3 for n_d<=10
* The patterns continue for larger values of D than given
* larger N Lagrangians vanish
* the zero cases are not listed
* the operator numbering is left in, it corresponds (with some small changes)
* to the full list of operators before most constraints are used
* the notation is type, n_d, D and N
* f(nn(a),nn(b)) is denoted f_{a;b} in the paper
* g(nn(a),nn(b),nn(c),...) is denoted g_{a;b;c;...} in the paper

L3x6x2x4 =
         ope(6)*g(nn,nn(mu),nn(nu),nn(mu,ro))*f(nn(nu),nn(ro));

L3x6x2x5 =
         ope(1)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(nu,ro));

L3x6x3x4 =
         ope(6)*g(nn,nn(mu),nn(nu),nn(mu,ro))*f(nn(nu),nn(ro));

L3x6x3x5 =
         ope(1)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(nu,ro));

L3x6x4x4 =
         ope(6)*g(nn,nn(mu),nn(nu),nn(mu,ro))*f(nn(nu),nn(ro));

L3x6x4x5 =
         ope(1)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(nu,ro));

L3x8x2x3 =
         ope(299)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(si))*f(nn(ro),nn(mu,si));

L3x8x2x4 =
         ope(77)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(ro),nn(mu,si))
       + ope(86)*g(nn,nn(mu),nn(nu),nn(mu,ro))*f(nn(nu),nn(si))*f(nn(ro),nn(si
      ));

L3x8x2x5 =
         ope(17)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(ro,si))*f(nn(nu),nn(si));

L3x8x3x3 =
         ope(298)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(si))
       + ope(299)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(si))*f(nn(ro),nn(mu,si));

L3x8x3x4 =
         ope(76)*g(nn,nn(mu),nn(nu),nn(mu,ro))*f(nn(nu,si),nn(ro,si))
       + ope(77)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(ro),nn(mu,si))
       + ope(86)*g(nn,nn(mu),nn(nu),nn(mu,ro))*f(nn(nu),nn(si))*f(nn(ro),nn(si
      ))
       + ope(88)*g(nn,nn(mu),nn(nu),nn(ro))*f(nn(mu),nn(si))*f(nn(nu),nn(ro,si
      ));

L3x8x3x5 =
         ope(17)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(ro,si))*f(nn(nu),nn(si))
       + ope(18)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si))*f(nn(nu),nn(ro,si));

L3x8x4x2 =
         ope(527)*g(nn,nn(mu,nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si));

L3x8x4x3 =
         ope(298)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(si))
       + ope(299)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(si))*f(nn(ro),nn(mu,si));

L3x8x4x4 =
         ope(76)*g(nn,nn(mu),nn(nu),nn(mu,ro))*f(nn(nu,si),nn(ro,si))
       + ope(77)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(ro),nn(mu,si))
       + ope(86)*g(nn,nn(mu),nn(nu),nn(mu,ro))*f(nn(nu),nn(si))*f(nn(ro),nn(si
      ))
       + ope(88)*g(nn,nn(mu),nn(nu),nn(ro))*f(nn(mu),nn(si))*f(nn(nu),nn(ro,si
      ));

L3x8x4x5 =
         ope(17)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(ro,si))*f(nn(nu),nn(si))
       + ope(18)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si))*f(nn(nu),nn(ro,si));

L3x8x5x2 =
         ope(527)*g(nn,nn(mu,nu))*f(nn(ro),nn(si))*f(nn(mu,ro),nn(nu,si));

L3x8x5x3 =
         ope(298)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(ro,si))*f(nn(nu),nn(si))
       + ope(299)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(si))*f(nn(ro),nn(mu,si));

L3x8x5x4 =
         ope(76)*g(nn,nn(mu),nn(nu),nn(mu,ro))*f(nn(nu,si),nn(ro,si))
       + ope(77)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(ro),nn(mu,si))
       + ope(86)*g(nn,nn(mu),nn(nu),nn(mu,ro))*f(nn(nu),nn(si))*f(nn(ro),nn(si
      ))
       + ope(88)*g(nn,nn(mu),nn(nu),nn(ro))*f(nn(mu),nn(si))*f(nn(nu),nn(ro,si
      ));

L3x8x5x5 =
         ope(17)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(ro,si))*f(nn(nu),nn(si))
       + ope(18)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si))*f(nn(nu),nn(ro,si));

L3x10x2x3 =
         ope(2544)*g(nn,nn(mu),nn(nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,ta),nn(
      nu,ro))
       + ope(3293)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro))
      *f(nn(si),nn(ta))
       + ope(3295)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta))
      *f(nn(si),nn(ta))
       + ope(3296)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(ro))*f(nn(si),nn(ta))*f(
      nn(si),nn(mu,ta));

L3x10x2x4 =
         ope(554)*g(nn,nn(mu),nn(nu,ro,si),nn(nu,ro,ta))*f(nn(si),nn(mu,ta))
       + ope(566)*g(nn,nn(mu,nu),nn(ro,si),nn(mu,nu,ta))*f(nn,nn(ro,si,ta))
       + ope(1022)*g(nn,nn(mu),nn(nu,ro),nn(mu,si,ta))*f(nn(nu),nn(ro))*f(nn(
      si),nn(ta))
       + ope(1143)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(ro),nn(ta))*f(nn(mu,si),
      nn(nu,ta))
       + ope(1162)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(mu),nn(si,ta))*f(nn(
      nu),nn(ro))
       + ope(1163)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),nn(ro))*f(nn(si),
      nn(mu,ta))
       + ope(1164)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),nn(si))*f(nn(ro),
      nn(mu,ta))
       + ope(1204)*g(nn,nn(mu),nn(nu),nn(mu,ro))*f(nn(nu),nn(ro))*f(nn(si),nn(
      ta))^2
       + ope(1227)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(mu),nn(si))*f(nn(nu),nn(
      ta))*f(nn(ro),nn(ta));

L3x10x2x5 =
         ope(47)*g(nn,nn(mu,nu),nn(ro,si),nn(mu,nu,ta),nn(ro,si,ta))
       + ope(208)*g(nn,nn(mu),nn(nu,ro),nn(si,ta),nn(mu,nu,ro))*f(nn(si),nn(ta
      ))
       + ope(231)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ro,ta))*f(nn(mu,si),nn(nu,ta
      ))
       + ope(283)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(si,ta))*f(nn(nu),nn(ro))*f(
      nn(si),nn(ta))
       + ope(300)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ro,ta))*f(nn(mu),nn(si))*f(
      nn(nu),nn(ta));

L3x10x3x2 =
         ope(2894)*g(nn,nn(mu,nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,ta
      ))
       + ope(5159)*g(nn,nn(mu,nu))*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(mu,
      si),nn(nu,ta));

L3x10x3x3 =
         ope(2528)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,si),nn(
      ro,ta))
       + ope(2543)*g(nn,nn(mu),nn(nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu),nn(
      ro,ta))
       + ope(2544)*g(nn,nn(mu),nn(nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,ta),nn(
      nu,ro))
       + ope(2553)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(
      si,ta))
       + ope(2554)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ro,ta))*f(nn(ta),nn(
      nu,si))
       + ope(2558)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ta))*f(nn(nu,ro),nn(
      si,ta))
       + ope(2559)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ta))*f(nn(nu,ta),nn(
      ro,si))
       + ope(3287)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))
      *f(nn(si),nn(ta))
       + ope(3293)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro))
      *f(nn(si),nn(ta))
       + ope(3295)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta))
      *f(nn(si),nn(ta))
       + ope(3296)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(ro))*f(nn(si),nn(ta))*f(
      nn(si),nn(mu,ta))
       + ope(3298)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta))
      ^2
       + ope(3299)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si),nn(ta))
      ^2
       + ope(3311)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))
      *f(nn(ro),nn(si));

L3x10x3x4 =
         ope(543)*g(nn,nn(mu),nn(nu,ro),nn(mu,si,ta))*f(nn(si),nn(nu,ro,ta))
       + ope(553)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu,ro),nn(mu,si,ta))
       + ope(554)*g(nn,nn(mu),nn(nu,ro,si),nn(nu,ro,ta))*f(nn(si),nn(mu,ta))
       + ope(566)*g(nn,nn(mu,nu),nn(ro,si),nn(mu,nu,ta))*f(nn,nn(ro,si,ta))
       + ope(567)*g(nn,nn(mu,nu),nn(ro,si),nn(mu,ro,ta))*f(nn(nu),nn(si,ta))
       + ope(1022)*g(nn,nn(mu),nn(nu,ro),nn(mu,si,ta))*f(nn(nu),nn(ro))*f(nn(
      si),nn(ta))
       + ope(1125)*g(nn,nn(mu),nn(nu),nn(mu,ro))*f(nn(si),nn(ta))*f(nn(nu,si),
      nn(ro,ta))
       + ope(1138)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(ro),nn(mu,ta))*f(nn(ta),
      nn(nu,si))
       + ope(1141)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(mu),nn(ta))*f(nn(nu,ro),
      nn(si,ta))
       + ope(1142)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(mu),nn(ta))*f(nn(nu,ta),
      nn(ro,si))
       + ope(1143)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(ro),nn(ta))*f(nn(mu,si),
      nn(nu,ta))
       + ope(1147)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(ro),nn(mu,si))*f(nn(
      ta),nn(ta))
       + ope(1152)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(mu),nn(si,ta))*f(nn(
      ro),nn(ta))
       + ope(1153)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(ro),nn(ta))*f(nn(si),
      nn(mu,ta))
       + ope(1154)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(ro),nn(ta))*f(nn(ta),
      nn(mu,si))
       + ope(1160)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(mu),nn(nu))*f(nn(ro),
      nn(si,ta))
       + ope(1161)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(mu),nn(nu))*f(nn(si),
      nn(ro,ta))
       + ope(1162)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(mu),nn(si,ta))*f(nn(
      nu),nn(ro))
       + ope(1163)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),nn(ro))*f(nn(si),
      nn(mu,ta))
       + ope(1164)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),nn(si))*f(nn(ro),
      nn(mu,ta))
       + ope(1204)*g(nn,nn(mu),nn(nu),nn(mu,ro))*f(nn(nu),nn(ro))*f(nn(si),nn(
      ta))^2
       + ope(1214)*g(nn,nn(mu),nn(nu),nn(ro))*f(nn(mu),nn(si))*f(nn(nu),nn(ta)
      )*f(nn(si),nn(ro,ta))
       + ope(1216)*g(nn,nn(mu),nn(nu),nn(ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(
      ta))*f(nn(si),nn(ta))
       + ope(1227)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(mu),nn(si))*f(nn(nu),nn(
      ta))*f(nn(ro),nn(ta));

L3x10x3x5 =
         ope(47)*g(nn,nn(mu,nu),nn(ro,si),nn(mu,nu,ta),nn(ro,si,ta))
       + ope(208)*g(nn,nn(mu),nn(nu,ro),nn(si,ta),nn(mu,nu,ro))*f(nn(si),nn(ta
      ))
       + ope(228)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(ro,si))*f(nn(nu,ta),nn(si,ta
      ))
       + ope(229)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,ta
      ))
       + ope(230)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,ta
      ))
       + ope(231)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ro,ta))*f(nn(mu,si),nn(nu,ta
      ))
       + ope(232)*g(nn,nn(mu),nn(nu,ro),nn(nu,si),nn(ro,ta))*f(nn(si),nn(mu,ta
      ))
       + ope(234)*g(nn,nn(mu,nu),nn(mu,ro),nn(nu,si),nn(ro,ta))*f(nn(si),nn(ta
      ))
       + ope(283)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(si,ta))*f(nn(nu),nn(ro))*f(
      nn(si),nn(ta))
       + ope(292)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si))*f(nn(nu),nn(ta))*f(nn(
      si),nn(ro,ta))
       + ope(293)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si))*f(nn(nu),nn(ta))*f(nn(
      ta),nn(ro,si))
       + ope(294)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si))*f(nn(nu),nn(ro,ta))*f(
      nn(si),nn(ta))
       + ope(297)*g(nn,nn(mu),nn(nu),nn(ro),nn(si,ta))*f(nn(mu),nn(si))*f(nn(
      nu),nn(ro,ta))
       + ope(300)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ro,ta))*f(nn(mu),nn(si))*f(
      nn(nu),nn(ta));

L3x10x3x6 =
         ope(20)*g(nn,nn(mu,nu),nn(mu,ro),nn(nu,si),nn(ro,ta),nn(si,ta))
       + ope(45)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si),nn(nu,ta))*f(nn(si),nn(ro
      ,ta))
       + ope(46)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si),nn(si,ta))*f(nn(nu),nn(ro
      ,ta));

L3x10x4x2 =
         ope(2894)*g(nn,nn(mu,nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,ta
      ))
       + ope(5158)*g(nn,nn(mu,nu))*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(mu,
      nu),nn(si,ta))
       + ope(5159)*g(nn,nn(mu,nu))*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(mu,
      si),nn(nu,ta));

L3x10x4x3 =
         ope(2528)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,si),nn(
      ro,ta))
       + ope(2543)*g(nn,nn(mu),nn(nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu),nn(
      ro,ta))
       + ope(2544)*g(nn,nn(mu),nn(nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,ta),nn(
      nu,ro))
       + ope(2553)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(
      si,ta))
       + ope(2554)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ro,ta))*f(nn(ta),nn(
      nu,si))
       + ope(2557)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(nu))*f(nn(ro,ta),nn(
      si,ta))
       + ope(2558)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ta))*f(nn(nu,ro),nn(
      si,ta))
       + ope(2559)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ta))*f(nn(nu,ta),nn(
      ro,si))
       + ope(3287)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))
      *f(nn(si),nn(ta))
       + ope(3292)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(si))*f(nn(si),nn(ta))*f(
      nn(ta),nn(nu,ro))
       + ope(3293)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro))
      *f(nn(si),nn(ta))
       + ope(3295)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta))
      *f(nn(si),nn(ta))
       + ope(3296)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(ro))*f(nn(si),nn(ta))*f(
      nn(si),nn(mu,ta))
       + ope(3298)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta))
      ^2
       + ope(3299)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si),nn(ta))
      ^2
       + ope(3311)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))
      *f(nn(ro),nn(si));

L3x10x4x4 =
         ope(543)*g(nn,nn(mu),nn(nu,ro),nn(mu,si,ta))*f(nn(si),nn(nu,ro,ta))
       + ope(553)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu,ro),nn(mu,si,ta))
       + ope(554)*g(nn,nn(mu),nn(nu,ro,si),nn(nu,ro,ta))*f(nn(si),nn(mu,ta))
       + ope(566)*g(nn,nn(mu,nu),nn(ro,si),nn(mu,nu,ta))*f(nn,nn(ro,si,ta))
       + ope(567)*g(nn,nn(mu,nu),nn(ro,si),nn(mu,ro,ta))*f(nn(nu),nn(si,ta))
       + ope(1022)*g(nn,nn(mu),nn(nu,ro),nn(mu,si,ta))*f(nn(nu),nn(ro))*f(nn(
      si),nn(ta))
       + ope(1123)*g(nn,nn(mu),nn(nu),nn(mu,ro))*f(nn(ro),nn(si))*f(nn(nu,ta),
      nn(si,ta))
       + ope(1125)*g(nn,nn(mu),nn(nu),nn(mu,ro))*f(nn(si),nn(ta))*f(nn(nu,si),
      nn(ro,ta))
       + ope(1130)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(mu),nn(nu,ta))*f(nn(ta),
      nn(ro,si))
       + ope(1137)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(ro),nn(mu,si))*f(nn(ta),
      nn(nu,ta))
       + ope(1138)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(ro),nn(mu,ta))*f(nn(ta),
      nn(nu,si))
       + ope(1141)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(mu),nn(ta))*f(nn(nu,ro),
      nn(si,ta))
       + ope(1142)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(mu),nn(ta))*f(nn(nu,ta),
      nn(ro,si))
       + ope(1143)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(ro),nn(ta))*f(nn(mu,si),
      nn(nu,ta))
       + ope(1147)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(ro),nn(mu,si))*f(nn(
      ta),nn(ta))
       + ope(1152)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(mu),nn(si,ta))*f(nn(
      ro),nn(ta))
       + ope(1153)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(ro),nn(ta))*f(nn(si),
      nn(mu,ta))
       + ope(1154)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(ro),nn(ta))*f(nn(ta),
      nn(mu,si))
       + ope(1160)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(mu),nn(nu))*f(nn(ro),
      nn(si,ta))
       + ope(1161)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(mu),nn(nu))*f(nn(si),
      nn(ro,ta))
       + ope(1162)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(mu),nn(si,ta))*f(nn(
      nu),nn(ro))
       + ope(1163)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),nn(ro))*f(nn(si),
      nn(mu,ta))
       + ope(1164)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),nn(si))*f(nn(ro),
      nn(mu,ta))
       + ope(1204)*g(nn,nn(mu),nn(nu),nn(mu,ro))*f(nn(nu),nn(ro))*f(nn(si),nn(
      ta))^2
       + ope(1214)*g(nn,nn(mu),nn(nu),nn(ro))*f(nn(mu),nn(si))*f(nn(nu),nn(ta)
      )*f(nn(si),nn(ro,ta))
       + ope(1216)*g(nn,nn(mu),nn(nu),nn(ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(
      ta))*f(nn(si),nn(ta))
       + ope(1227)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(mu),nn(si))*f(nn(nu),nn(
      ta))*f(nn(ro),nn(ta));

L3x10x4x5 =
         ope(47)*g(nn,nn(mu,nu),nn(ro,si),nn(mu,nu,ta),nn(ro,si,ta))
       + ope(208)*g(nn,nn(mu),nn(nu,ro),nn(si,ta),nn(mu,nu,ro))*f(nn(si),nn(ta
      ))
       + ope(226)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(nu,ro))*f(nn(si,ta),nn(si,ta
      ))
       + ope(228)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(ro,si))*f(nn(nu,ta),nn(si,ta
      ))
       + ope(229)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,ta
      ))
       + ope(230)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,ta
      ))
       + ope(231)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ro,ta))*f(nn(mu,si),nn(nu,ta
      ))
       + ope(232)*g(nn,nn(mu),nn(nu,ro),nn(nu,si),nn(ro,ta))*f(nn(si),nn(mu,ta
      ))
       + ope(234)*g(nn,nn(mu,nu),nn(mu,ro),nn(nu,si),nn(ro,ta))*f(nn(si),nn(ta
      ))
       + ope(283)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(si,ta))*f(nn(nu),nn(ro))*f(
      nn(si),nn(ta))
       + ope(290)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si))*f(nn(nu),nn(si))*f(nn(
      ta),nn(ro,ta))
       + ope(292)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si))*f(nn(nu),nn(ta))*f(nn(
      si),nn(ro,ta))
       + ope(293)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si))*f(nn(nu),nn(ta))*f(nn(
      ta),nn(ro,si))
       + ope(294)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si))*f(nn(nu),nn(ro,ta))*f(
      nn(si),nn(ta))
       + ope(295)*g(nn,nn(mu),nn(nu),nn(ro),nn(si))*f(nn(mu),nn(nu,ta))*f(nn(
      ro),nn(si,ta))
       + ope(297)*g(nn,nn(mu),nn(nu),nn(ro),nn(si,ta))*f(nn(mu),nn(si))*f(nn(
      nu),nn(ro,ta))
       + ope(300)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ro,ta))*f(nn(mu),nn(si))*f(
      nn(nu),nn(ta));

L3x10x4x6 =
         ope(20)*g(nn,nn(mu,nu),nn(mu,ro),nn(nu,si),nn(ro,ta),nn(si,ta))
       + ope(43)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si),nn(nu,si))*f(nn(ta),nn(ro
      ,ta))
       + ope(45)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si),nn(nu,ta))*f(nn(si),nn(ro
      ,ta))
       + ope(46)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si),nn(si,ta))*f(nn(nu),nn(ro
      ,ta));

L3x10x5x2 =
         ope(2894)*g(nn,nn(mu,nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,ta
      ))
       + ope(5158)*g(nn,nn(mu,nu))*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(mu,
      nu),nn(si,ta))
       + ope(5159)*g(nn,nn(mu,nu))*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(mu,
      si),nn(nu,ta));

L3x10x5x3 =
         ope(2528)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,si),nn(
      ro,ta))
       + ope(2543)*g(nn,nn(mu),nn(nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu),nn(
      ro,ta))
       + ope(2544)*g(nn,nn(mu),nn(nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,ta),nn(
      nu,ro))
       + ope(2553)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(
      si,ta))
       + ope(2554)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ro,ta))*f(nn(ta),nn(
      nu,si))
       + ope(2557)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(nu))*f(nn(ro,ta),nn(
      si,ta))
       + ope(2558)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ta))*f(nn(nu,ro),nn(
      si,ta))
       + ope(2559)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ta))*f(nn(nu,ta),nn(
      ro,si))
       + ope(3287)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))
      *f(nn(si),nn(ta))
       + ope(3292)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(si))*f(nn(si),nn(ta))*f(
      nn(ta),nn(nu,ro))
       + ope(3293)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro))
      *f(nn(si),nn(ta))
       + ope(3295)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta))
      *f(nn(si),nn(ta))
       + ope(3296)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(ro))*f(nn(si),nn(ta))*f(
      nn(si),nn(mu,ta))
       + ope(3298)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta))
      ^2
       + ope(3299)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si),nn(ta))
      ^2
       + ope(3311)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))
      *f(nn(ro),nn(si));

L3x10x5x4 =
         ope(543)*g(nn,nn(mu),nn(nu,ro),nn(mu,si,ta))*f(nn(si),nn(nu,ro,ta))
       + ope(553)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu,ro),nn(mu,si,ta))
       + ope(554)*g(nn,nn(mu),nn(nu,ro,si),nn(nu,ro,ta))*f(nn(si),nn(mu,ta))
       + ope(566)*g(nn,nn(mu,nu),nn(ro,si),nn(mu,nu,ta))*f(nn,nn(ro,si,ta))
       + ope(567)*g(nn,nn(mu,nu),nn(ro,si),nn(mu,ro,ta))*f(nn(nu),nn(si,ta))
       + ope(1022)*g(nn,nn(mu),nn(nu,ro),nn(mu,si,ta))*f(nn(nu),nn(ro))*f(nn(
      si),nn(ta))
       + ope(1123)*g(nn,nn(mu),nn(nu),nn(mu,ro))*f(nn(ro),nn(si))*f(nn(nu,ta),
      nn(si,ta))
       + ope(1125)*g(nn,nn(mu),nn(nu),nn(mu,ro))*f(nn(si),nn(ta))*f(nn(nu,si),
      nn(ro,ta))
       + ope(1130)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(mu),nn(nu,ta))*f(nn(ta),
      nn(ro,si))
       + ope(1137)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(ro),nn(mu,si))*f(nn(ta),
      nn(nu,ta))
       + ope(1138)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(ro),nn(mu,ta))*f(nn(ta),
      nn(nu,si))
       + ope(1141)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(mu),nn(ta))*f(nn(nu,ro),
      nn(si,ta))
       + ope(1142)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(mu),nn(ta))*f(nn(nu,ta),
      nn(ro,si))
       + ope(1143)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(ro),nn(ta))*f(nn(mu,si),
      nn(nu,ta))
       + ope(1147)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(ro),nn(mu,si))*f(nn(
      ta),nn(ta))
       + ope(1152)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(mu),nn(si,ta))*f(nn(
      ro),nn(ta))
       + ope(1153)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(ro),nn(ta))*f(nn(si),
      nn(mu,ta))
       + ope(1154)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(ro),nn(ta))*f(nn(ta),
      nn(mu,si))
       + ope(1160)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(mu),nn(nu))*f(nn(ro),
      nn(si,ta))
       + ope(1161)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(mu),nn(nu))*f(nn(si),
      nn(ro,ta))
       + ope(1162)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(mu),nn(si,ta))*f(nn(
      nu),nn(ro))
       + ope(1163)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),nn(ro))*f(nn(si),
      nn(mu,ta))
       + ope(1164)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),nn(si))*f(nn(ro),
      nn(mu,ta))
       + ope(1204)*g(nn,nn(mu),nn(nu),nn(mu,ro))*f(nn(nu),nn(ro))*f(nn(si),nn(
      ta))^2
       + ope(1214)*g(nn,nn(mu),nn(nu),nn(ro))*f(nn(mu),nn(si))*f(nn(nu),nn(ta)
      )*f(nn(si),nn(ro,ta))
       + ope(1216)*g(nn,nn(mu),nn(nu),nn(ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(
      ta))*f(nn(si),nn(ta))
       + ope(1227)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(mu),nn(si))*f(nn(nu),nn(
      ta))*f(nn(ro),nn(ta));

L3x10x5x5 =
         ope(47)*g(nn,nn(mu,nu),nn(ro,si),nn(mu,nu,ta),nn(ro,si,ta))
       + ope(208)*g(nn,nn(mu),nn(nu,ro),nn(si,ta),nn(mu,nu,ro))*f(nn(si),nn(ta
      ))
       + ope(226)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(nu,ro))*f(nn(si,ta),nn(si,ta
      ))
       + ope(228)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(ro,si))*f(nn(nu,ta),nn(si,ta
      ))
       + ope(229)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,ta
      ))
       + ope(230)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,ta
      ))
       + ope(231)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ro,ta))*f(nn(mu,si),nn(nu,ta
      ))
       + ope(232)*g(nn,nn(mu),nn(nu,ro),nn(nu,si),nn(ro,ta))*f(nn(si),nn(mu,ta
      ))
       + ope(234)*g(nn,nn(mu,nu),nn(mu,ro),nn(nu,si),nn(ro,ta))*f(nn(si),nn(ta
      ))
       + ope(283)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(si,ta))*f(nn(nu),nn(ro))*f(
      nn(si),nn(ta))
       + ope(290)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si))*f(nn(nu),nn(si))*f(nn(
      ta),nn(ro,ta))
       + ope(292)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si))*f(nn(nu),nn(ta))*f(nn(
      si),nn(ro,ta))
       + ope(293)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si))*f(nn(nu),nn(ta))*f(nn(
      ta),nn(ro,si))
       + ope(294)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si))*f(nn(nu),nn(ro,ta))*f(
      nn(si),nn(ta))
       + ope(295)*g(nn,nn(mu),nn(nu),nn(ro),nn(si))*f(nn(mu),nn(nu,ta))*f(nn(
      ro),nn(si,ta))
       + ope(297)*g(nn,nn(mu),nn(nu),nn(ro),nn(si,ta))*f(nn(mu),nn(si))*f(nn(
      nu),nn(ro,ta))
       + ope(300)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ro,ta))*f(nn(mu),nn(si))*f(
      nn(nu),nn(ta));

L3x10x5x6 =
         ope(20)*g(nn,nn(mu,nu),nn(mu,ro),nn(nu,si),nn(ro,ta),nn(si,ta))
       + ope(43)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si),nn(nu,si))*f(nn(ta),nn(ro
      ,ta))
       + ope(45)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si),nn(nu,ta))*f(nn(si),nn(ro
      ,ta))
       + ope(46)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si),nn(si,ta))*f(nn(nu),nn(ro
      ,ta));

L3x10x6x2 =
         ope(2894)*g(nn,nn(mu,nu))*f(nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,ta
      ))
       + ope(5158)*g(nn,nn(mu,nu))*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(mu,
      nu),nn(si,ta))
       + ope(5159)*g(nn,nn(mu,nu))*f(nn(ro),nn(si))*f(nn(ro),nn(ta))*f(nn(mu,
      si),nn(nu,ta));

L3x10x6x3 =
         ope(2528)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu,si),nn(
      ro,ta))
       + ope(2543)*g(nn,nn(mu),nn(nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,nu),nn(
      ro,ta))
       + ope(2544)*g(nn,nn(mu),nn(nu,ro))*f(nn(si),nn(si,ta))*f(nn(mu,ta),nn(
      nu,ro))
       + ope(2553)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ro,ta))*f(nn(nu),nn(
      si,ta))
       + ope(2554)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ro,ta))*f(nn(ta),nn(
      nu,si))
       + ope(2557)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(nu))*f(nn(ro,ta),nn(
      si,ta))
       + ope(2558)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ta))*f(nn(nu,ro),nn(
      si,ta))
       + ope(2559)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ta))*f(nn(nu,ta),nn(
      ro,si))
       + ope(3287)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(nu))*f(nn(ro),nn(si,ta))
      *f(nn(si),nn(ta))
       + ope(3292)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(si))*f(nn(si),nn(ta))*f(
      nn(ta),nn(nu,ro))
       + ope(3293)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(si,ta))*f(nn(nu),nn(ro))
      *f(nn(si),nn(ta))
       + ope(3295)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,si))*f(nn(ro),nn(ta))
      *f(nn(si),nn(ta))
       + ope(3296)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(ro))*f(nn(si),nn(ta))*f(
      nn(si),nn(mu,ta))
       + ope(3298)*g(nn,nn(mu),nn(nu,ro))*f(nn(mu),nn(nu,ro))*f(nn(si),nn(ta))
      ^2
       + ope(3299)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(mu,ro))*f(nn(si),nn(ta))
      ^2
       + ope(3311)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ta))*f(nn(nu),nn(ta))
      *f(nn(ro),nn(si));

L3x10x6x4 =
         ope(543)*g(nn,nn(mu),nn(nu,ro),nn(mu,si,ta))*f(nn(si),nn(nu,ro,ta))
       + ope(553)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu,ro),nn(mu,si,ta))
       + ope(554)*g(nn,nn(mu),nn(nu,ro,si),nn(nu,ro,ta))*f(nn(si),nn(mu,ta))
       + ope(566)*g(nn,nn(mu,nu),nn(ro,si),nn(mu,nu,ta))*f(nn,nn(ro,si,ta))
       + ope(567)*g(nn,nn(mu,nu),nn(ro,si),nn(mu,ro,ta))*f(nn(nu),nn(si,ta))
       + ope(1022)*g(nn,nn(mu),nn(nu,ro),nn(mu,si,ta))*f(nn(nu),nn(ro))*f(nn(
      si),nn(ta))
       + ope(1123)*g(nn,nn(mu),nn(nu),nn(mu,ro))*f(nn(ro),nn(si))*f(nn(nu,ta),
      nn(si,ta))
       + ope(1125)*g(nn,nn(mu),nn(nu),nn(mu,ro))*f(nn(si),nn(ta))*f(nn(nu,si),
      nn(ro,ta))
       + ope(1130)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(mu),nn(nu,ta))*f(nn(ta),
      nn(ro,si))
       + ope(1137)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(ro),nn(mu,si))*f(nn(ta),
      nn(nu,ta))
       + ope(1138)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(ro),nn(mu,ta))*f(nn(ta),
      nn(nu,si))
       + ope(1141)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(mu),nn(ta))*f(nn(nu,ro),
      nn(si,ta))
       + ope(1142)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(mu),nn(ta))*f(nn(nu,ta),
      nn(ro,si))
       + ope(1143)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(ro),nn(ta))*f(nn(mu,si),
      nn(nu,ta))
       + ope(1147)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(ro),nn(mu,si))*f(nn(
      ta),nn(ta))
       + ope(1152)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(mu),nn(si,ta))*f(nn(
      ro),nn(ta))
       + ope(1153)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(ro),nn(ta))*f(nn(si),
      nn(mu,ta))
       + ope(1154)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(ro),nn(ta))*f(nn(ta),
      nn(mu,si))
       + ope(1160)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(mu),nn(nu))*f(nn(ro),
      nn(si,ta))
       + ope(1161)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(mu),nn(nu))*f(nn(si),
      nn(ro,ta))
       + ope(1162)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(mu),nn(si,ta))*f(nn(
      nu),nn(ro))
       + ope(1163)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),nn(ro))*f(nn(si),
      nn(mu,ta))
       + ope(1164)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),nn(si))*f(nn(ro),
      nn(mu,ta))
       + ope(1204)*g(nn,nn(mu),nn(nu),nn(mu,ro))*f(nn(nu),nn(ro))*f(nn(si),nn(
      ta))^2
       + ope(1214)*g(nn,nn(mu),nn(nu),nn(ro))*f(nn(mu),nn(si))*f(nn(nu),nn(ta)
      )*f(nn(si),nn(ro,ta))
       + ope(1216)*g(nn,nn(mu),nn(nu),nn(ro))*f(nn(mu),nn(nu,si))*f(nn(ro),nn(
      ta))*f(nn(si),nn(ta))
       + ope(1227)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(mu),nn(si))*f(nn(nu),nn(
      ta))*f(nn(ro),nn(ta));

L3x10x6x5 =
         ope(47)*g(nn,nn(mu,nu),nn(ro,si),nn(mu,nu,ta),nn(ro,si,ta))
       + ope(208)*g(nn,nn(mu),nn(nu,ro),nn(si,ta),nn(mu,nu,ro))*f(nn(si),nn(ta
      ))
       + ope(226)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(nu,ro))*f(nn(si,ta),nn(si,ta
      ))
       + ope(228)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(ro,si))*f(nn(nu,ta),nn(si,ta
      ))
       + ope(229)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(si,ta))*f(nn(nu,ro),nn(si,ta
      ))
       + ope(230)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(si,ta))*f(nn(nu,si),nn(ro,ta
      ))
       + ope(231)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ro,ta))*f(nn(mu,si),nn(nu,ta
      ))
       + ope(232)*g(nn,nn(mu),nn(nu,ro),nn(nu,si),nn(ro,ta))*f(nn(si),nn(mu,ta
      ))
       + ope(234)*g(nn,nn(mu,nu),nn(mu,ro),nn(nu,si),nn(ro,ta))*f(nn(si),nn(ta
      ))
       + ope(283)*g(nn,nn(mu),nn(nu),nn(mu,ro),nn(si,ta))*f(nn(nu),nn(ro))*f(
      nn(si),nn(ta))
       + ope(290)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si))*f(nn(nu),nn(si))*f(nn(
      ta),nn(ro,ta))
       + ope(292)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si))*f(nn(nu),nn(ta))*f(nn(
      si),nn(ro,ta))
       + ope(293)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si))*f(nn(nu),nn(ta))*f(nn(
      ta),nn(ro,si))
       + ope(294)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si))*f(nn(nu),nn(ro,ta))*f(
      nn(si),nn(ta))
       + ope(295)*g(nn,nn(mu),nn(nu),nn(ro),nn(si))*f(nn(mu),nn(nu,ta))*f(nn(
      ro),nn(si,ta))
       + ope(297)*g(nn,nn(mu),nn(nu),nn(ro),nn(si,ta))*f(nn(mu),nn(si))*f(nn(
      nu),nn(ro,ta))
       + ope(300)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ro,ta))*f(nn(mu),nn(si))*f(
      nn(nu),nn(ta));

L3x10x6x6 =
         ope(20)*g(nn,nn(mu,nu),nn(mu,ro),nn(nu,si),nn(ro,ta),nn(si,ta))
       + ope(43)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si),nn(nu,si))*f(nn(ta),nn(ro
      ,ta))
       + ope(45)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si),nn(nu,ta))*f(nn(si),nn(ro
      ,ta))
       + ope(46)*g(nn,nn(mu),nn(nu),nn(ro),nn(mu,si),nn(si,ta))*f(nn(nu),nn(ro
      ,ta));



==> anc/Lagrangianfulltype4.txt <==
* all Lagrangians of type 4 for n_d <= 10
* larger N or D Lagrangians vanish
* the zero cases are not listed
* the operator numbering is left in, it corresponds (with some small changes)
* to the full list of operators before most constraints are used
* the notation is type, n_d, D and N
* f(nn(a),nn(b)) is denoted f_{a;b} in the paper
* g(nn(a),nn(b),nn(c),...) is denoted g_{a;b;c;...} in the paper

L4x2x2x3 =
         ope(1)*ep(mu,nu)*g(nn,nn(mu),nn(nu));

L4x3x3x4 =
         ope(1)*ep(mu,nu,ro)*g(nn,nn(mu),nn(nu),nn(ro));

L4x4x2x3 =
         ope(8)*ep(mu,nu)*g(nn,nn(mu),nn(nu))*f(nn(ro),nn(ro));

L4x4x4x5 =
         ope(1)*ep(mu,nu,ro,si)*g(nn,nn(mu),nn(nu),nn(ro),nn(si));

L4x5x3x4 =
         ope(8)*ep(mu,nu,ro)*g(nn,nn(mu),nn(nu),nn(ro))*f(nn(si),nn(si));

L4x5x5x6 =
         ope(1)*ep(mu,nu,ro,si,ta)*g(nn,nn(mu),nn(nu),nn(ro),nn(si),nn(ta));

L4x6x2x3 =
         ope(94)*ep(mu,nu)*g(nn,nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si),nn(si
      ))
       + ope(95)*ep(mu,nu)*g(nn,nn(mu),nn(nu))*f(nn(ro),nn(si))^2;

L4x6x2x4 =
         ope(30)*ep(mu,nu)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(ro),nn(si));

L4x6x4x5 =
         ope(8)*ep(mu,nu,ro,si)*g(nn,nn(mu),nn(nu),nn(ro),nn(si))*f(nn(ta),nn(
      ta));

L4x6x6x7 =
         ope(1)*ep(mu,nu,ro,si,ta,al)*g(nn,nn(mu),nn(nu),nn(ro),nn(si),nn(ta),
      nn(al));

L4x7x3x4 =
         ope(84)*ep(mu,si,ta)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(ro),nn(ta)
      )
       + ope(86)*ep(mu,ro,ta)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),nn(si)
      )
       + ope(102)*ep(mu,nu,ro)*g(nn,nn(mu),nn(nu),nn(ro))*f(nn(si),nn(si))*f(
      nn(ta),nn(ta))
       + ope(103)*ep(mu,nu,ro)*g(nn,nn(mu),nn(nu),nn(ro))*f(nn(si),nn(ta))^2;

L4x7x3x5 =
         ope(13)*ep(mu,si,ta)*g(nn,nn(mu),nn(nu,ro),nn(nu,si),nn(ro,ta))
       + ope(31)*ep(mu,nu,ro)*g(nn,nn(mu),nn(nu),nn(ro),nn(si,ta))*f(nn(si),
      nn(ta));

L4x7x5x6 =
         ope(8)*ep(mu,nu,ro,si,ta)*g(nn,nn(mu),nn(nu),nn(ro),nn(si),nn(ta))*f(
      nn(al),nn(al));

L4x7x7x8 =
         ope(1)*ep(mu,nu,ro,si,ta,al,be)*g(nn,nn(mu),nn(nu),nn(ro),nn(si),nn(
      ta),nn(al),nn(be));

L4x8x2x3 =
         ope(487)*ep(nu,si)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu,ta),nn(ro,ta))
       + ope(1006)*ep(mu,ro)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(si,ta))*f(nn(
      si),nn(ta))
       + ope(1035)*ep(nu,si)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ta))*f(nn(
      ro),nn(ta))
       + ope(1090)*ep(mu,nu)*g(nn,nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si),nn(
      ta))^2
       + ope(1091)*ep(mu,nu)*g(nn,nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro),nn(
      ta))*f(nn(si),nn(ta));

L4x8x2x4 =
         ope(317)*ep(mu,ro)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),nn(si,ta
      ))
       + ope(433)*ep(mu,nu)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(ro),nn(ta))*f(
      nn(si),nn(ta));

L4x8x4x5 =
         ope(85)*ep(mu,nu,ta,al)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ro,ta))*f(nn(
      si),nn(al))
       + ope(87)*ep(mu,nu,si,al)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ta,al))*f(nn(
      ro),nn(ta))
       + ope(103)*ep(mu,nu,ro,si)*g(nn,nn(mu),nn(nu),nn(ro),nn(si))*f(nn(ta),
      nn(ta))*f(nn(al),nn(al))
       + ope(104)*ep(mu,nu,ro,si)*g(nn,nn(mu),nn(nu),nn(ro),nn(si))*f(nn(ta),
      nn(al))^2;

L4x8x4x6 =
         ope(13)*ep(mu,nu,ta,al)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ro,ta),nn(si,
      al))
       + ope(31)*ep(mu,nu,ro,si)*g(nn,nn(mu),nn(nu),nn(ro),nn(si),nn(ta,al))*
      f(nn(ta),nn(al));

L4x8x6x7 =
         ope(8)*ep(mu,nu,ro,si,ta,al)*g(nn,nn(mu),nn(nu),nn(ro),nn(si),nn(ta),
      nn(al))*f(nn(be),nn(be));

L4x8x8x9 =
         ope(1)*ep(mu,nu,ro,si,ta,al,be,ga)*g(nn,nn(mu),nn(nu),nn(ro),nn(si),
      nn(ta),nn(al),nn(be),nn(ga));

L4x9x3x3 =
         ope(1941)*ep(mu,ro,ta)*g(nn,nn(mu),nn(nu,ro))*f(nn(si),nn(ta))*f(nn(
      nu,al),nn(si,al))
       + ope(1988)*ep(nu,si,al)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ta))*f(
      nn(al),nn(ro,ta))
       + ope(1990)*ep(nu,si,al)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ro,ta))*
      f(nn(ta),nn(al))
       + ope(2353)*ep(mu,ro,al)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(al))*f(nn(
      si),nn(ta))^2;

L4x9x3x4 =
         ope(665)*ep(mu,ta,al)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu,si),
      nn(ro,al))
       + ope(666)*ep(mu,ro,ta)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu,al),
      nn(si,al))
       + ope(674)*ep(nu,ro,ta)*g(nn,nn(mu,nu),nn(mu,ro),nn(si,ta))*f(nn(al),
      nn(si,al))
       + ope(675)*ep(nu,si,al)*g(nn,nn(mu,nu),nn(ro,si),nn(ta,al))*f(nn(mu),
      nn(ro,ta))
       + ope(1264)*ep(mu,nu,si)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(ro),nn(ta,
      al))*f(nn(ta),nn(al))
       + ope(1266)*ep(mu,nu,al)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(ta),nn(al))
      *f(nn(ta),nn(ro,si))
       + ope(1288)*ep(mu,si,al)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(ro),nn(
      ta))*f(nn(ta),nn(al))
       + ope(1290)*ep(mu,ro,si)*g(nn,nn(mu),nn(nu,ro),nn(nu,si))*f(nn(ta),nn(
      al))^2
       + ope(1305)*ep(mu,ro,ta)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),nn(
      si))*f(nn(al),nn(al))
       + ope(1308)*ep(mu,ta,al)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),nn(
      al))*f(nn(ro),nn(si))
       + ope(1309)*ep(mu,ro,al)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),nn(
      al))*f(nn(si),nn(ta))
       + ope(1311)*ep(mu,ro,ta)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),nn(
      al))*f(nn(si),nn(al))
       + ope(1369)*ep(mu,nu,ro)*g(nn,nn(mu),nn(nu),nn(ro))*f(nn(si),nn(si))*f(
      nn(ta),nn(ta))*f(nn(al),nn(al))
       + ope(1370)*ep(mu,nu,ro)*g(nn,nn(mu),nn(nu),nn(ro))*f(nn(si),nn(si))*f(
      nn(ta),nn(al))^2
       + ope(1371)*ep(mu,nu,ro)*g(nn,nn(mu),nn(nu),nn(ro))*f(nn(si),nn(ta))*f(
      nn(si),nn(al))*f(nn(ta),nn(al));

L4x9x3x5 =
         ope(68)*ep(nu,si,al)*g(nn,nn(mu,nu),nn(ro,si),nn(ta,al),nn(mu,ro,ta))
       + ope(363)*ep(mu,nu,al)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ta,al))*f(nn(ro
      ),nn(si,ta))
       + ope(364)*ep(mu,nu,si)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ta,al))*f(nn(ro
      ),nn(ta,al))
       + ope(369)*ep(mu,ta,al)*g(nn,nn(mu),nn(nu,ro),nn(nu,si),nn(ro,ta))*f(
      nn(si),nn(al))
       + ope(374)*ep(mu,si,al)*g(nn,nn(mu),nn(nu,ro),nn(nu,si),nn(ta,al))*f(
      nn(ro),nn(ta))
       + ope(375)*ep(mu,ro,si)*g(nn,nn(mu),nn(nu,ro),nn(nu,si),nn(ta,al))*f(
      nn(ta),nn(al))
       + ope(483)*ep(mu,nu,ro)*g(nn,nn(mu),nn(nu),nn(ro),nn(si,ta))*f(nn(si),
      nn(ta))*f(nn(al),nn(al))
       + ope(487)*ep(mu,nu,ro)*g(nn,nn(mu),nn(nu),nn(ro),nn(si,ta))*f(nn(si),
      nn(al))*f(nn(ta),nn(al));

L4x9x5x3 =
         ope(130)*ep(nu,si,ta,al,be)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ta)
      )*f(nn(al),nn(ro,be));

L4x9x5x6 =
         ope(85)*ep(mu,nu,ro,al,be)*g(nn,nn(mu),nn(nu),nn(ro),nn(si,ta),nn(si,
      al))*f(nn(ta),nn(be))
       + ope(87)*ep(mu,nu,ro,ta,be)*g(nn,nn(mu),nn(nu),nn(ro),nn(si,ta),nn(al,
      be))*f(nn(si),nn(al))
       + ope(103)*ep(mu,nu,ro,si,ta)*g(nn,nn(mu),nn(nu),nn(ro),nn(si),nn(ta))*
      f(nn(al),nn(al))*f(nn(be),nn(be))
       + ope(104)*ep(mu,nu,ro,si,ta)*g(nn,nn(mu),nn(nu),nn(ro),nn(si),nn(ta))*
      f(nn(al),nn(be))^2;

L4x9x5x7 =
         ope(13)*ep(mu,nu,ro,al,be)*g(nn,nn(mu),nn(nu),nn(ro),nn(si,ta),nn(si,
      al),nn(ta,be))
       + ope(31)*ep(mu,nu,ro,si,ta)*g(nn,nn(mu),nn(nu),nn(ro),nn(si),nn(ta),
      nn(al,be))*f(nn(al),nn(be));

L4x9x7x8 =
         ope(8)*ep(mu,nu,ro,si,ta,al,be)*g(nn,nn(mu),nn(nu),nn(ro),nn(si),nn(
      ta),nn(al),nn(be))*f(nn(ga),nn(ga));

L4x9x9x10 =
         ope(1)*ep(mu,nu,ro,si,ta,al,be,ga,de)*g(nn,nn(mu),nn(nu),nn(ro),nn(si
      ),nn(ta),nn(al),nn(be),nn(ga),nn(de));

L4x10x2x3 =
         ope(9341)*ep(mu,ro)*g(nn,nn(mu),nn(nu,ro))*f(nn(si),nn(ta,al))*f(nn(
      nu,ta),nn(si,al))
       + ope(9432)*ep(nu,si)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(ta),nn(mu,al))*f(
      nn(ta),nn(ro,al))
       + ope(9433)*ep(nu,si)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(ta),nn(mu,al))*f(
      nn(al),nn(ro,ta))
       + ope(9458)*ep(nu,si)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(ta),nn(al))*f(nn(
      mu,ta),nn(ro,al))
       + ope(12713)*ep(mu,ta)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(si,al))*f(nn(
      ro),nn(al))*f(nn(si),nn(ta))
       + ope(12723)*ep(mu,ro)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(al))*f(nn(si)
      ,nn(ta))*f(nn(al),nn(si,ta))
       + ope(12745)*ep(mu,ro)*g(nn,nn(mu),nn(nu,ro))*f(nn(nu),nn(ta,al))*f(nn(
      si),nn(ta))*f(nn(si),nn(al))
       + ope(12850)*ep(nu,si)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ro))*f(nn(
      ta),nn(al))^2
       + ope(13027)*ep(mu,nu)*g(nn,nn(mu),nn(nu))*f(nn(ro),nn(ro))*f(nn(si),
      nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(13028)*ep(mu,nu)*g(nn,nn(mu),nn(nu))*f(nn(ro),nn(si))^2*f(nn(ta),
      nn(al))^2
       + ope(13029)*ep(mu,nu)*g(nn,nn(mu),nn(nu))*f(nn(ro),nn(si))*f(nn(ro),
      nn(ta))*f(nn(si),nn(al))*f(nn(ta),nn(al));

L4x10x2x4 =
         ope(2239)*ep(mu,al)*g(nn,nn(mu),nn(nu,ro,si),nn(nu,ta,al))*f(nn,nn(ro
      ,si,ta))
       + ope(2312)*ep(nu,al)*g(nn,nn(mu,nu),nn(ro,si,ta),nn(ro,si,al))*f(nn(mu
      ),nn(ta))
       + ope(4738)*ep(mu,ro)*g(nn,nn(mu),nn(nu,ro),nn(si,ta,al))*f(nn(nu),nn(
      al))*f(nn(si),nn(ta))
       + ope(5274)*ep(mu,nu)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(ta),nn(al))*f(
      nn(ro,ta),nn(si,al))
       + ope(5405)*ep(mu,ta)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),nn(al))
      *f(nn(ro),nn(si,al))
       + ope(5411)*ep(mu,ro)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),nn(al))
      *f(nn(si),nn(ta,al))
       + ope(5414)*ep(mu,ro)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),nn(al))
      *f(nn(al),nn(si,ta))
       + ope(5984)*ep(mu,nu)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(ro),nn(ta))*f(
      nn(si),nn(al))*f(nn(ta),nn(al))
       + ope(5986)*ep(mu,nu)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(ro),nn(si))*f(
      nn(ta),nn(al))^2;

L4x10x2x5 =
         ope(1070)*ep(mu,ta)*g(nn,nn(mu),nn(nu,ro),nn(si,ta),nn(nu,ro,al))*f(
      nn(si),nn(al));

L4x10x4x2 =
         ope(1184)*ep(ro,ta,al,be)*g(nn,nn(mu,nu,ro))*f(nn(si),nn(ta))*f(nn(mu
      ,al),nn(nu,si,be));

L4x10x4x3 =
         ope(2248)*ep(nu,si,ta,be)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(ta),nn(mu,al
      ))*f(nn(al),nn(ro,be))
       + ope(2255)*ep(nu,si,al,be)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(ta),nn(al))*
      f(nn(mu,ta),nn(ro,be))
       + ope(3379)*ep(nu,si,al,be)*g(nn,nn(mu,nu),nn(ro,si))*f(nn(mu),nn(ta))*
      f(nn(ro),nn(be))*f(nn(ta),nn(al));

L4x10x4x4 =
         ope(707)*ep(nu,si,al,be)*g(nn,nn(mu,nu),nn(ro,si),nn(ta,al))*f(nn(mu,
      ro),nn(ta,be))
       + ope(2175)*ep(mu,nu,si,al)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(ta),nn(
      al))*f(nn(ro,be),nn(ta,be))
       + ope(2249)*ep(mu,ta,al,be)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),
      nn(al))*f(nn(be),nn(ro,si))
       + ope(2250)*ep(mu,ro,al,be)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),
      nn(al))*f(nn(be),nn(si,ta))
       + ope(2251)*ep(mu,ro,ta,be)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),
      nn(al))*f(nn(be),nn(si,al))
       + ope(2252)*ep(mu,ro,ta,al)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),
      nn(al))*f(nn(be),nn(si,be))
       + ope(2253)*ep(mu,ro,ta,be)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(nu),
      nn(si,al))*f(nn(al),nn(be))
       + ope(2254)*ep(mu,ro,ta,be)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(al),
      nn(be))*f(nn(al),nn(nu,si))
       + ope(2266)*ep(nu,ro,ta,be)*g(nn,nn(mu,nu),nn(mu,ro),nn(si,ta))*f(nn(si
      ),nn(al))*f(nn(al),nn(be))
       + ope(2270)*ep(nu,si,al,be)*g(nn,nn(mu,nu),nn(ro,si),nn(ta,al))*f(nn(mu
      ),nn(be))*f(nn(ro),nn(ta))
       + ope(2643)*ep(mu,nu,si,be)*g(nn,nn(mu),nn(nu),nn(ro,si))*f(nn(ro),nn(
      be))*f(nn(ta),nn(al))^2;

L4x10x4x5 =
         ope(711)*ep(mu,nu,al,be)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ta,al))*f(
      nn(ro,ta),nn(si,be))
       + ope(712)*ep(mu,nu,si,al)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ta,al))*f(
      nn(ro,be),nn(ta,be))
       + ope(722)*ep(mu,si,al,be)*g(nn,nn(mu),nn(nu,ro),nn(nu,si),nn(ta,al))*
      f(nn(be),nn(ro,ta))
       + ope(723)*ep(mu,ro,si,be)*g(nn,nn(mu),nn(nu,ro),nn(nu,si),nn(ta,al))*
      f(nn(be),nn(ta,al))
       + ope(724)*ep(mu,ro,si,al)*g(nn,nn(mu),nn(nu,ro),nn(nu,si),nn(ta,al))*
      f(nn(be),nn(ta,be))
       + ope(725)*ep(mu,ro,ta,be)*g(nn,nn(mu),nn(nu,ro),nn(si,ta),nn(al,be))*
      f(nn(nu),nn(si,al))
       + ope(732)*ep(nu,ro,ta,be)*g(nn,nn(mu,nu),nn(mu,ro),nn(si,ta),nn(al,be)
      )*f(nn(si),nn(al))
       + ope(1327)*ep(mu,nu,ro,ta)*g(nn,nn(mu),nn(nu),nn(ro),nn(si,ta))*f(nn(
      si),nn(al,be))*f(nn(al),nn(be))
       + ope(1329)*ep(mu,nu,ro,be)*g(nn,nn(mu),nn(nu),nn(ro),nn(si,ta))*f(nn(
      al),nn(be))*f(nn(al),nn(si,ta))
       + ope(1350)*ep(mu,nu,ta,al)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ro,ta))*f(
      nn(si),nn(al))*f(nn(be),nn(be))
       + ope(1351)*ep(mu,nu,al,be)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ro,ta))*f(
      nn(si),nn(al))*f(nn(ta),nn(be))
       + ope(1354)*ep(mu,nu,ta,be)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ro,ta))*f(
      nn(si),nn(al))*f(nn(al),nn(be))
       + ope(1356)*ep(mu,nu,si,ta)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ro,ta))*f(
      nn(al),nn(be))^2
       + ope(1371)*ep(mu,nu,si,al)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ta,al))*f(
      nn(ro),nn(ta))*f(nn(be),nn(be))
       + ope(1374)*ep(mu,nu,al,be)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ta,al))*f(
      nn(ro),nn(be))*f(nn(si),nn(ta))
       + ope(1375)*ep(mu,nu,si,be)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ta,al))*f(
      nn(ro),nn(be))*f(nn(ta),nn(al))
       + ope(1377)*ep(mu,nu,si,al)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ta,al))*f(
      nn(ro),nn(be))*f(nn(ta),nn(be))
       + ope(1435)*ep(mu,nu,ro,si)*g(nn,nn(mu),nn(nu),nn(ro),nn(si))*f(nn(ta),
      nn(ta))*f(nn(al),nn(al))*f(nn(be),nn(be))
       + ope(1436)*ep(mu,nu,ro,si)*g(nn,nn(mu),nn(nu),nn(ro),nn(si))*f(nn(ta),
      nn(ta))*f(nn(al),nn(be))^2
       + ope(1437)*ep(mu,nu,ro,si)*g(nn,nn(mu),nn(nu),nn(ro),nn(si))*f(nn(ta),
      nn(al))*f(nn(ta),nn(be))*f(nn(al),nn(be));

L4x10x4x6 =
         ope(72)*ep(mu,ro,ta,be)*g(nn,nn(mu),nn(nu,ro),nn(si,ta),nn(al,be),nn(
      nu,si,al))
       + ope(370)*ep(mu,nu,ro,be)*g(nn,nn(mu),nn(nu),nn(ro),nn(si,ta),nn(al,be
      ))*f(nn(si),nn(ta,al))
       + ope(371)*ep(mu,nu,ro,ta)*g(nn,nn(mu),nn(nu),nn(ro),nn(si,ta),nn(al,be
      ))*f(nn(si),nn(al,be))
       + ope(375)*ep(nu,ta,al,be)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ro,ta),nn(si
      ,al))*f(nn(mu),nn(be))
       + ope(376)*ep(mu,nu,al,be)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ro,ta),nn(si
      ,al))*f(nn(ta),nn(be))
       + ope(381)*ep(mu,nu,ta,be)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ro,ta),nn(al
      ,be))*f(nn(si),nn(al))
       + ope(382)*ep(mu,nu,si,ta)*g(nn,nn(mu),nn(nu),nn(ro,si),nn(ro,ta),nn(al
      ,be))*f(nn(al),nn(be))
       + ope(490)*ep(mu,nu,ro,si)*g(nn,nn(mu),nn(nu),nn(ro),nn(si),nn(ta,al))*
      f(nn(ta),nn(al))*f(nn(be),nn(be))
       + ope(494)*ep(mu,nu,ro,si)*g(nn,nn(mu),nn(nu),nn(ro),nn(si),nn(ta,al))*
      f(nn(ta),nn(be))*f(nn(al),nn(be));

L4x10x6x4 =
         ope(130)*ep(mu,ro,ta,al,be,ga)*g(nn,nn(mu),nn(nu,ro),nn(si,ta))*f(nn(
      nu),nn(al))*f(nn(be),nn(si,ga));

L4x10x6x7 =
         ope(85)*ep(mu,nu,ro,si,be,ga)*g(nn,nn(mu),nn(nu),nn(ro),nn(si),nn(ta,
      al),nn(ta,be))*f(nn(al),nn(ga))
       + ope(87)*ep(mu,nu,ro,si,al,ga)*g(nn,nn(mu),nn(nu),nn(ro),nn(si),nn(ta,
      al),nn(be,ga))*f(nn(ta),nn(be))
       + ope(103)*ep(mu,nu,ro,si,ta,al)*g(nn,nn(mu),nn(nu),nn(ro),nn(si),nn(ta
      ),nn(al))*f(nn(be),nn(be))*f(nn(ga),nn(ga))
       + ope(104)*ep(mu,nu,ro,si,ta,al)*g(nn,nn(mu),nn(nu),nn(ro),nn(si),nn(ta
      ),nn(al))*f(nn(be),nn(ga))^2;

L4x10x6x8 =
         ope(13)*ep(mu,nu,ro,si,be,ga)*g(nn,nn(mu),nn(nu),nn(ro),nn(si),nn(ta,
      al),nn(ta,be),nn(al,ga))
       + ope(31)*ep(mu,nu,ro,si,ta,al)*g(nn,nn(mu),nn(nu),nn(ro),nn(si),nn(ta)
      ,nn(al),nn(be,ga))*f(nn(be),nn(ga));

L4x10x8x9 =
         ope(8)*ep(mu,nu,ro,si,ta,al,be,ga)*g(nn,nn(mu),nn(nu),nn(ro),nn(si),
      nn(ta),nn(al),nn(be),nn(ga))*f(nn(de),nn(de));

L4x10x10x11 =
         ope(1)*ep(mu,nu,ro,si,ta,al,be,ga,de,ze)*g(nn,nn(mu),nn(nu),nn(ro),
	 nn(si),nn(ta),nn(al),nn(be),nn(ga),nn(de),nn(ze));


==> anc/Lagrangianshilbertseries.txt <==
order: contain as arguments type,aa from p^aa,D,N and the number of terms
The following orders the terms by the number of u_mu they contain
These are cases for n_d <= 16; D<= 12 and N<= 12
Zero cases are not mentioned

       + order(1,0,2,2,1) * ( 1 )

       + order(1,0,2,3,1) * ( 1 )

       + order(1,0,2,4,1) * ( 1 )

       + order(1,0,2,5,1) * ( 1 )

       + order(1,0,2,6,1) * ( 1 )

       + order(1,0,2,7,1) * ( 1 )

       + order(1,0,2,8,1) * ( 1 )

       + order(1,0,2,9,1) * ( 1 )

       + order(1,0,2,10,1) * ( 1 )

       + order(1,0,2,11,1) * ( 1 )

       + order(1,0,2,12,1) * ( 1 )

       + order(1,0,3,2,1) * ( 1 )

       + order(1,0,3,3,1) * ( 1 )

       + order(1,0,3,4,1) * ( 1 )

       + order(1,0,3,5,1) * ( 1 )

       + order(1,0,3,6,1) * ( 1 )

       + order(1,0,3,7,1) * ( 1 )

       + order(1,0,3,8,1) * ( 1 )

       + order(1,0,3,9,1) * ( 1 )

       + order(1,0,3,10,1) * ( 1 )

       + order(1,0,3,11,1) * ( 1 )

       + order(1,0,3,12,1) * ( 1 )

       + order(1,0,4,2,1) * ( 1 )

       + order(1,0,4,3,1) * ( 1 )

       + order(1,0,4,4,1) * ( 1 )

       + order(1,0,4,5,1) * ( 1 )

       + order(1,0,4,6,1) * ( 1 )

       + order(1,0,4,7,1) * ( 1 )

       + order(1,0,4,8,1) * ( 1 )

       + order(1,0,4,9,1) * ( 1 )

       + order(1,0,4,10,1) * ( 1 )

       + order(1,0,4,11,1) * ( 1 )

       + order(1,0,4,12,1) * ( 1 )

       + order(1,0,5,2,1) * ( 1 )

       + order(1,0,5,3,1) * ( 1 )

       + order(1,0,5,4,1) * ( 1 )

       + order(1,0,5,5,1) * ( 1 )

       + order(1,0,5,6,1) * ( 1 )

       + order(1,0,5,7,1) * ( 1 )

       + order(1,0,5,8,1) * ( 1 )

       + order(1,0,5,9,1) * ( 1 )

       + order(1,0,5,10,1) * ( 1 )

       + order(1,0,5,11,1) * ( 1 )

       + order(1,0,5,12,1) * ( 1 )

       + order(1,0,6,2,1) * ( 1 )

       + order(1,0,6,3,1) * ( 1 )

       + order(1,0,6,4,1) * ( 1 )

       + order(1,0,6,5,1) * ( 1 )

       + order(1,0,6,6,1) * ( 1 )

       + order(1,0,6,7,1) * ( 1 )

       + order(1,0,6,8,1) * ( 1 )

       + order(1,0,6,9,1) * ( 1 )

       + order(1,0,6,10,1) * ( 1 )

       + order(1,0,6,11,1) * ( 1 )

       + order(1,0,6,12,1) * ( 1 )

       + order(1,0,7,2,1) * ( 1 )

       + order(1,0,7,3,1) * ( 1 )

       + order(1,0,7,4,1) * ( 1 )

       + order(1,0,7,5,1) * ( 1 )

       + order(1,0,7,6,1) * ( 1 )

       + order(1,0,7,7,1) * ( 1 )

       + order(1,0,7,8,1) * ( 1 )

       + order(1,0,7,9,1) * ( 1 )

       + order(1,0,7,10,1) * ( 1 )

       + order(1,0,7,11,1) * ( 1 )

       + order(1,0,7,12,1) * ( 1 )

       + order(1,0,8,2,1) * ( 1 )

       + order(1,0,8,3,1) * ( 1 )

       + order(1,0,8,4,1) * ( 1 )

       + order(1,0,8,5,1) * ( 1 )

       + order(1,0,8,6,1) * ( 1 )

       + order(1,0,8,7,1) * ( 1 )

       + order(1,0,8,8,1) * ( 1 )

       + order(1,0,8,9,1) * ( 1 )

       + order(1,0,8,10,1) * ( 1 )

       + order(1,0,8,11,1) * ( 1 )

       + order(1,0,8,12,1) * ( 1 )

       + order(1,0,9,2,1) * ( 1 )

       + order(1,0,9,3,1) * ( 1 )

       + order(1,0,9,4,1) * ( 1 )

       + order(1,0,9,5,1) * ( 1 )

       + order(1,0,9,6,1) * ( 1 )

       + order(1,0,9,7,1) * ( 1 )

       + order(1,0,9,8,1) * ( 1 )

       + order(1,0,9,9,1) * ( 1 )

       + order(1,0,9,10,1) * ( 1 )

       + order(1,0,9,11,1) * ( 1 )

       + order(1,0,9,12,1) * ( 1 )

       + order(1,0,10,2,1) * ( 1 )

       + order(1,0,10,3,1) * ( 1 )

       + order(1,0,10,4,1) * ( 1 )

       + order(1,0,10,5,1) * ( 1 )

       + order(1,0,10,6,1) * ( 1 )

       + order(1,0,10,7,1) * ( 1 )

       + order(1,0,10,8,1) * ( 1 )

       + order(1,0,10,9,1) * ( 1 )

       + order(1,0,10,10,1) * ( 1 )

       + order(1,0,10,11,1) * ( 1 )

       + order(1,0,10,12,1) * ( 1 )

       + order(1,0,11,2,1) * ( 1 )

       + order(1,0,11,3,1) * ( 1 )

       + order(1,0,11,4,1) * ( 1 )

       + order(1,0,11,5,1) * ( 1 )

       + order(1,0,11,6,1) * ( 1 )

       + order(1,0,11,7,1) * ( 1 )

       + order(1,0,11,8,1) * ( 1 )

       + order(1,0,11,9,1) * ( 1 )

       + order(1,0,11,10,1) * ( 1 )

       + order(1,0,11,11,1) * ( 1 )

       + order(1,0,11,12,1) * ( 1 )

       + order(1,0,12,2,1) * ( 1 )

       + order(1,0,12,3,1) * ( 1 )

       + order(1,0,12,4,1) * ( 1 )

       + order(1,0,12,5,1) * ( 1 )

       + order(1,0,12,6,1) * ( 1 )

       + order(1,0,12,7,1) * ( 1 )

       + order(1,0,12,8,1) * ( 1 )

       + order(1,0,12,9,1) * ( 1 )

       + order(1,0,12,10,1) * ( 1 )

       + order(1,0,12,11,1) * ( 1 )

       + order(1,0,12,12,1) * ( 1 )

       + order(1,2,2,2,1) * ( uu^2 )

       + order(1,2,2,3,1) * ( uu^2 )

       + order(1,2,2,4,1) * ( uu^2 )

       + order(1,2,2,5,1) * ( uu^2 )

       + order(1,2,2,6,1) * ( uu^2 )

       + order(1,2,2,7,1) * ( uu^2 )

       + order(1,2,2,8,1) * ( uu^2 )

       + order(1,2,2,9,1) * ( uu^2 )

       + order(1,2,2,10,1) * ( uu^2 )

       + order(1,2,2,11,1) * ( uu^2 )

       + order(1,2,2,12,1) * ( uu^2 )

       + order(1,2,3,2,1) * ( uu^2 )

       + order(1,2,3,3,1) * ( uu^2 )

       + order(1,2,3,4,1) * ( uu^2 )

       + order(1,2,3,5,1) * ( uu^2 )

       + order(1,2,3,6,1) * ( uu^2 )

       + order(1,2,3,7,1) * ( uu^2 )

       + order(1,2,3,8,1) * ( uu^2 )

       + order(1,2,3,9,1) * ( uu^2 )

       + order(1,2,3,10,1) * ( uu^2 )

       + order(1,2,3,11,1) * ( uu^2 )

       + order(1,2,3,12,1) * ( uu^2 )

       + order(1,2,4,2,1) * ( uu^2 )

       + order(1,2,4,3,1) * ( uu^2 )

       + order(1,2,4,4,1) * ( uu^2 )

       + order(1,2,4,5,1) * ( uu^2 )

       + order(1,2,4,6,1) * ( uu^2 )

       + order(1,2,4,7,1) * ( uu^2 )

       + order(1,2,4,8,1) * ( uu^2 )

       + order(1,2,4,9,1) * ( uu^2 )

       + order(1,2,4,10,1) * ( uu^2 )

       + order(1,2,4,11,1) * ( uu^2 )

       + order(1,2,4,12,1) * ( uu^2 )

       + order(1,2,5,2,1) * ( uu^2 )

       + order(1,2,5,3,1) * ( uu^2 )

       + order(1,2,5,4,1) * ( uu^2 )

       + order(1,2,5,5,1) * ( uu^2 )

       + order(1,2,5,6,1) * ( uu^2 )

       + order(1,2,5,7,1) * ( uu^2 )

       + order(1,2,5,8,1) * ( uu^2 )

       + order(1,2,5,9,1) * ( uu^2 )

       + order(1,2,5,10,1) * ( uu^2 )

       + order(1,2,5,11,1) * ( uu^2 )

       + order(1,2,5,12,1) * ( uu^2 )

       + order(1,2,6,2,1) * ( uu^2 )

       + order(1,2,6,3,1) * ( uu^2 )

       + order(1,2,6,4,1) * ( uu^2 )

       + order(1,2,6,5,1) * ( uu^2 )

       + order(1,2,6,6,1) * ( uu^2 )

       + order(1,2,6,7,1) * ( uu^2 )

       + order(1,2,6,8,1) * ( uu^2 )

       + order(1,2,6,9,1) * ( uu^2 )

       + order(1,2,6,10,1) * ( uu^2 )

       + order(1,2,6,11,1) * ( uu^2 )

       + order(1,2,6,12,1) * ( uu^2 )

       + order(1,2,7,2,1) * ( uu^2 )

       + order(1,2,7,3,1) * ( uu^2 )

       + order(1,2,7,4,1) * ( uu^2 )

       + order(1,2,7,5,1) * ( uu^2 )

       + order(1,2,7,6,1) * ( uu^2 )

       + order(1,2,7,7,1) * ( uu^2 )

       + order(1,2,7,8,1) * ( uu^2 )

       + order(1,2,7,9,1) * ( uu^2 )

       + order(1,2,7,10,1) * ( uu^2 )

       + order(1,2,7,11,1) * ( uu^2 )

       + order(1,2,7,12,1) * ( uu^2 )

       + order(1,2,8,2,1) * ( uu^2 )

       + order(1,2,8,3,1) * ( uu^2 )

       + order(1,2,8,4,1) * ( uu^2 )

       + order(1,2,8,5,1) * ( uu^2 )

       + order(1,2,8,6,1) * ( uu^2 )

       + order(1,2,8,7,1) * ( uu^2 )

       + order(1,2,8,8,1) * ( uu^2 )

       + order(1,2,8,9,1) * ( uu^2 )

       + order(1,2,8,10,1) * ( uu^2 )

       + order(1,2,8,11,1) * ( uu^2 )

       + order(1,2,8,12,1) * ( uu^2 )

       + order(1,2,9,2,1) * ( uu^2 )

       + order(1,2,9,3,1) * ( uu^2 )

       + order(1,2,9,4,1) * ( uu^2 )

       + order(1,2,9,5,1) * ( uu^2 )

       + order(1,2,9,6,1) * ( uu^2 )

       + order(1,2,9,7,1) * ( uu^2 )

       + order(1,2,9,8,1) * ( uu^2 )

       + order(1,2,9,9,1) * ( uu^2 )

       + order(1,2,9,10,1) * ( uu^2 )

       + order(1,2,9,11,1) * ( uu^2 )

       + order(1,2,9,12,1) * ( uu^2 )

       + order(1,2,10,2,1) * ( uu^2 )

       + order(1,2,10,3,1) * ( uu^2 )

       + order(1,2,10,4,1) * ( uu^2 )

       + order(1,2,10,5,1) * ( uu^2 )

       + order(1,2,10,6,1) * ( uu^2 )

       + order(1,2,10,7,1) * ( uu^2 )

       + order(1,2,10,8,1) * ( uu^2 )

       + order(1,2,10,9,1) * ( uu^2 )

       + order(1,2,10,10,1) * ( uu^2 )

       + order(1,2,10,11,1) * ( uu^2 )

       + order(1,2,10,12,1) * ( uu^2 )

       + order(1,2,11,2,1) * ( uu^2 )

       + order(1,2,11,3,1) * ( uu^2 )

       + order(1,2,11,4,1) * ( uu^2 )

       + order(1,2,11,5,1) * ( uu^2 )

       + order(1,2,11,6,1) * ( uu^2 )

       + order(1,2,11,7,1) * ( uu^2 )

       + order(1,2,11,8,1) * ( uu^2 )

       + order(1,2,11,9,1) * ( uu^2 )

       + order(1,2,11,10,1) * ( uu^2 )

       + order(1,2,11,11,1) * ( uu^2 )

       + order(1,2,11,12,1) * ( uu^2 )

       + order(1,2,12,2,1) * ( uu^2 )

       + order(1,2,12,3,1) * ( uu^2 )

       + order(1,2,12,4,1) * ( uu^2 )

       + order(1,2,12,5,1) * ( uu^2 )

       + order(1,2,12,6,1) * ( uu^2 )

       + order(1,2,12,7,1) * ( uu^2 )

       + order(1,2,12,8,1) * ( uu^2 )

       + order(1,2,12,9,1) * ( uu^2 )

       + order(1,2,12,10,1) * ( uu^2 )

       + order(1,2,12,11,1) * ( uu^2 )

       + order(1,2,12,12,1) * ( uu^2 )

       + order(1,4,2,2,1) * ( uu^4 )

       + order(1,4,2,3,2) * ( 2*uu^4 )

       + order(1,4,2,4,2) * ( 2*uu^4 )

       + order(1,4,2,5,2) * ( 2*uu^4 )

       + order(1,4,2,6,2) * ( 2*uu^4 )

       + order(1,4,2,7,2) * ( 2*uu^4 )

       + order(1,4,2,8,2) * ( 2*uu^4 )

       + order(1,4,2,9,2) * ( 2*uu^4 )

       + order(1,4,2,10,2) * ( 2*uu^4 )

       + order(1,4,2,11,2) * ( 2*uu^4 )

       + order(1,4,2,12,2) * ( 2*uu^4 )

       + order(1,4,3,2,1) * ( uu^4 )

       + order(1,4,3,3,2) * ( 2*uu^4 )

       + order(1,4,3,4,2) * ( 2*uu^4 )

       + order(1,4,3,5,2) * ( 2*uu^4 )

       + order(1,4,3,6,2) * ( 2*uu^4 )

       + order(1,4,3,7,2) * ( 2*uu^4 )

       + order(1,4,3,8,2) * ( 2*uu^4 )

       + order(1,4,3,9,2) * ( 2*uu^4 )

       + order(1,4,3,10,2) * ( 2*uu^4 )

       + order(1,4,3,11,2) * ( 2*uu^4 )

       + order(1,4,3,12,2) * ( 2*uu^4 )

       + order(1,4,4,2,1) * ( uu^4 )

       + order(1,4,4,3,2) * ( 2*uu^4 )

       + order(1,4,4,4,2) * ( 2*uu^4 )

       + order(1,4,4,5,2) * ( 2*uu^4 )

       + order(1,4,4,6,2) * ( 2*uu^4 )

       + order(1,4,4,7,2) * ( 2*uu^4 )

       + order(1,4,4,8,2) * ( 2*uu^4 )

       + order(1,4,4,9,2) * ( 2*uu^4 )

       + order(1,4,4,10,2) * ( 2*uu^4 )

       + order(1,4,4,11,2) * ( 2*uu^4 )

       + order(1,4,4,12,2) * ( 2*uu^4 )

       + order(1,4,5,2,1) * ( uu^4 )

       + order(1,4,5,3,2) * ( 2*uu^4 )

       + order(1,4,5,4,2) * ( 2*uu^4 )

       + order(1,4,5,5,2) * ( 2*uu^4 )

       + order(1,4,5,6,2) * ( 2*uu^4 )

       + order(1,4,5,7,2) * ( 2*uu^4 )

       + order(1,4,5,8,2) * ( 2*uu^4 )

       + order(1,4,5,9,2) * ( 2*uu^4 )

       + order(1,4,5,10,2) * ( 2*uu^4 )

       + order(1,4,5,11,2) * ( 2*uu^4 )

       + order(1,4,5,12,2) * ( 2*uu^4 )

       + order(1,4,6,2,1) * ( uu^4 )

       + order(1,4,6,3,2) * ( 2*uu^4 )

       + order(1,4,6,4,2) * ( 2*uu^4 )

       + order(1,4,6,5,2) * ( 2*uu^4 )

       + order(1,4,6,6,2) * ( 2*uu^4 )

       + order(1,4,6,7,2) * ( 2*uu^4 )

       + order(1,4,6,8,2) * ( 2*uu^4 )

       + order(1,4,6,9,2) * ( 2*uu^4 )

       + order(1,4,6,10,2) * ( 2*uu^4 )

       + order(1,4,6,11,2) * ( 2*uu^4 )

       + order(1,4,6,12,2) * ( 2*uu^4 )

       + order(1,4,7,2,1) * ( uu^4 )

       + order(1,4,7,3,2) * ( 2*uu^4 )

       + order(1,4,7,4,2) * ( 2*uu^4 )

       + order(1,4,7,5,2) * ( 2*uu^4 )

       + order(1,4,7,6,2) * ( 2*uu^4 )

       + order(1,4,7,7,2) * ( 2*uu^4 )

       + order(1,4,7,8,2) * ( 2*uu^4 )

       + order(1,4,7,9,2) * ( 2*uu^4 )

       + order(1,4,7,10,2) * ( 2*uu^4 )

       + order(1,4,7,11,2) * ( 2*uu^4 )

       + order(1,4,7,12,2) * ( 2*uu^4 )

       + order(1,4,8,2,1) * ( uu^4 )

       + order(1,4,8,3,2) * ( 2*uu^4 )

       + order(1,4,8,4,2) * ( 2*uu^4 )

       + order(1,4,8,5,2) * ( 2*uu^4 )

       + order(1,4,8,6,2) * ( 2*uu^4 )

       + order(1,4,8,7,2) * ( 2*uu^4 )

       + order(1,4,8,8,2) * ( 2*uu^4 )

       + order(1,4,8,9,2) * ( 2*uu^4 )

       + order(1,4,8,10,2) * ( 2*uu^4 )

       + order(1,4,8,11,2) * ( 2*uu^4 )

       + order(1,4,8,12,2) * ( 2*uu^4 )

       + order(1,4,9,2,1) * ( uu^4 )

       + order(1,4,9,3,2) * ( 2*uu^4 )

       + order(1,4,9,4,2) * ( 2*uu^4 )

       + order(1,4,9,5,2) * ( 2*uu^4 )

       + order(1,4,9,6,2) * ( 2*uu^4 )

       + order(1,4,9,7,2) * ( 2*uu^4 )

       + order(1,4,9,8,2) * ( 2*uu^4 )

       + order(1,4,9,9,2) * ( 2*uu^4 )

       + order(1,4,9,10,2) * ( 2*uu^4 )

       + order(1,4,9,11,2) * ( 2*uu^4 )

       + order(1,4,9,12,2) * ( 2*uu^4 )

       + order(1,4,10,2,1) * ( uu^4 )

       + order(1,4,10,3,2) * ( 2*uu^4 )

       + order(1,4,10,4,2) * ( 2*uu^4 )

       + order(1,4,10,5,2) * ( 2*uu^4 )

       + order(1,4,10,6,2) * ( 2*uu^4 )

       + order(1,4,10,7,2) * ( 2*uu^4 )

       + order(1,4,10,8,2) * ( 2*uu^4 )

       + order(1,4,10,9,2) * ( 2*uu^4 )

       + order(1,4,10,10,2) * ( 2*uu^4 )

       + order(1,4,10,11,2) * ( 2*uu^4 )

       + order(1,4,10,12,2) * ( 2*uu^4 )

       + order(1,4,11,2,1) * ( uu^4 )

       + order(1,4,11,3,2) * ( 2*uu^4 )

       + order(1,4,11,4,2) * ( 2*uu^4 )

       + order(1,4,11,5,2) * ( 2*uu^4 )

       + order(1,4,11,6,2) * ( 2*uu^4 )

       + order(1,4,11,7,2) * ( 2*uu^4 )

       + order(1,4,11,8,2) * ( 2*uu^4 )

       + order(1,4,11,9,2) * ( 2*uu^4 )

       + order(1,4,11,10,2) * ( 2*uu^4 )

       + order(1,4,11,11,2) * ( 2*uu^4 )

       + order(1,4,11,12,2) * ( 2*uu^4 )

       + order(1,4,12,2,1) * ( uu^4 )

       + order(1,4,12,3,2) * ( 2*uu^4 )

       + order(1,4,12,4,2) * ( 2*uu^4 )

       + order(1,4,12,5,2) * ( 2*uu^4 )

       + order(1,4,12,6,2) * ( 2*uu^4 )

       + order(1,4,12,7,2) * ( 2*uu^4 )

       + order(1,4,12,8,2) * ( 2*uu^4 )

       + order(1,4,12,9,2) * ( 2*uu^4 )

       + order(1,4,12,10,2) * ( 2*uu^4 )

       + order(1,4,12,11,2) * ( 2*uu^4 )

       + order(1,4,12,12,2) * ( 2*uu^4 )

       + order(1,6,2,2,1) * ( uu^6 )

       + order(1,6,2,3,3) * ( uu^4 + 2*uu^6 )

       + order(1,6,2,4,3) * ( uu^4 + 2*uu^6 )

       + order(1,6,2,5,3) * ( uu^4 + 2*uu^6 )

       + order(1,6,2,6,3) * ( uu^4 + 2*uu^6 )

       + order(1,6,2,7,3) * ( uu^4 + 2*uu^6 )

       + order(1,6,2,8,3) * ( uu^4 + 2*uu^6 )

       + order(1,6,2,9,3) * ( uu^4 + 2*uu^6 )

       + order(1,6,2,10,3) * ( uu^4 + 2*uu^6 )

       + order(1,6,2,11,3) * ( uu^4 + 2*uu^6 )

       + order(1,6,2,12,3) * ( uu^4 + 2*uu^6 )

       + order(1,6,3,2,2) * ( uu^4 + uu^6 )

       + order(1,6,3,3,4) * ( 2*uu^4 + 2*uu^6 )

       + order(1,6,3,4,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,3,5,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,3,6,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,3,7,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,3,8,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,3,9,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,3,10,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,3,11,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,3,12,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,4,2,2) * ( uu^4 + uu^6 )

       + order(1,6,4,3,4) * ( 2*uu^4 + 2*uu^6 )

       + order(1,6,4,4,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,4,5,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,4,6,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,4,7,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,4,8,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,4,9,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,4,10,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,4,11,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,4,12,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,5,2,2) * ( uu^4 + uu^6 )

       + order(1,6,5,3,4) * ( 2*uu^4 + 2*uu^6 )

       + order(1,6,5,4,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,5,5,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,5,6,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,5,7,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,5,8,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,5,9,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,5,10,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,5,11,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,5,12,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,6,2,2) * ( uu^4 + uu^6 )

       + order(1,6,6,3,4) * ( 2*uu^4 + 2*uu^6 )

       + order(1,6,6,4,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,6,5,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,6,6,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,6,7,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,6,8,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,6,9,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,6,10,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,6,11,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,6,12,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,7,2,2) * ( uu^4 + uu^6 )

       + order(1,6,7,3,4) * ( 2*uu^4 + 2*uu^6 )

       + order(1,6,7,4,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,7,5,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,7,6,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,7,7,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,7,8,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,7,9,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,7,10,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,7,11,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,7,12,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,8,2,2) * ( uu^4 + uu^6 )

       + order(1,6,8,3,4) * ( 2*uu^4 + 2*uu^6 )

       + order(1,6,8,4,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,8,5,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,8,6,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,8,7,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,8,8,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,8,9,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,8,10,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,8,11,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,8,12,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,9,2,2) * ( uu^4 + uu^6 )

       + order(1,6,9,3,4) * ( 2*uu^4 + 2*uu^6 )

       + order(1,6,9,4,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,9,5,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,9,6,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,9,7,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,9,8,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,9,9,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,9,10,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,9,11,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,9,12,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,10,2,2) * ( uu^4 + uu^6 )

       + order(1,6,10,3,4) * ( 2*uu^4 + 2*uu^6 )

       + order(1,6,10,4,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,10,5,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,10,6,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,10,7,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,10,8,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,10,9,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,10,10,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,10,11,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,10,12,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,11,2,2) * ( uu^4 + uu^6 )

       + order(1,6,11,3,4) * ( 2*uu^4 + 2*uu^6 )

       + order(1,6,11,4,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,11,5,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,11,6,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,11,7,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,11,8,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,11,9,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,11,10,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,11,11,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,11,12,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,12,2,2) * ( uu^4 + uu^6 )

       + order(1,6,12,3,4) * ( 2*uu^4 + 2*uu^6 )

       + order(1,6,12,4,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,12,5,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,12,6,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,12,7,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,12,8,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,12,9,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,12,10,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,12,11,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,6,12,12,5) * ( 2*uu^4 + 3*uu^6 )

       + order(1,8,2,2,3) * ( uu^4 + uu^6 + uu^8 )

       + order(1,8,2,3,8) * ( 2*uu^4 + 3*uu^6 + 3*uu^8 )

       + order(1,8,2,4,9) * ( 2*uu^4 + 4*uu^6 + 3*uu^8 )

       + order(1,8,2,5,9) * ( 2*uu^4 + 4*uu^6 + 3*uu^8 )

       + order(1,8,2,6,9) * ( 2*uu^4 + 4*uu^6 + 3*uu^8 )

       + order(1,8,2,7,9) * ( 2*uu^4 + 4*uu^6 + 3*uu^8 )

       + order(1,8,2,8,9) * ( 2*uu^4 + 4*uu^6 + 3*uu^8 )

       + order(1,8,2,9,9) * ( 2*uu^4 + 4*uu^6 + 3*uu^8 )

       + order(1,8,2,10,9) * ( 2*uu^4 + 4*uu^6 + 3*uu^8 )

       + order(1,8,2,11,9) * ( 2*uu^4 + 4*uu^6 + 3*uu^8 )

       + order(1,8,2,12,9) * ( 2*uu^4 + 4*uu^6 + 3*uu^8 )

       + order(1,8,3,2,4) * ( uu^4 + 2*uu^6 + uu^8 )

       + order(1,8,3,3,12) * ( 3*uu^4 + 6*uu^6 + 3*uu^8 )

       + order(1,8,3,4,15) * ( 3*uu^4 + 8*uu^6 + 4*uu^8 )

       + order(1,8,3,5,15) * ( 3*uu^4 + 8*uu^6 + 4*uu^8 )

       + order(1,8,3,6,15) * ( 3*uu^4 + 8*uu^6 + 4*uu^8 )

       + order(1,8,3,7,15) * ( 3*uu^4 + 8*uu^6 + 4*uu^8 )

       + order(1,8,3,8,15) * ( 3*uu^4 + 8*uu^6 + 4*uu^8 )

       + order(1,8,3,9,15) * ( 3*uu^4 + 8*uu^6 + 4*uu^8 )

       + order(1,8,3,10,15) * ( 3*uu^4 + 8*uu^6 + 4*uu^8 )

       + order(1,8,3,11,15) * ( 3*uu^4 + 8*uu^6 + 4*uu^8 )

       + order(1,8,3,12,15) * ( 3*uu^4 + 8*uu^6 + 4*uu^8 )

       + order(1,8,4,2,4) * ( uu^4 + 2*uu^6 + uu^8 )

       + order(1,8,4,3,13) * ( 3*uu^4 + 7*uu^6 + 3*uu^8 )

       + order(1,8,4,4,16) * ( 3*uu^4 + 9*uu^6 + 4*uu^8 )

       + order(1,8,4,5,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,4,6,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,4,7,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,4,8,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,4,9,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,4,10,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,4,11,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,4,12,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,5,2,4) * ( uu^4 + 2*uu^6 + uu^8 )

       + order(1,8,5,3,13) * ( 3*uu^4 + 7*uu^6 + 3*uu^8 )

       + order(1,8,5,4,16) * ( 3*uu^4 + 9*uu^6 + 4*uu^8 )

       + order(1,8,5,5,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,5,6,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,5,7,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,5,8,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,5,9,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,5,10,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,5,11,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,5,12,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,6,2,4) * ( uu^4 + 2*uu^6 + uu^8 )

       + order(1,8,6,3,13) * ( 3*uu^4 + 7*uu^6 + 3*uu^8 )

       + order(1,8,6,4,16) * ( 3*uu^4 + 9*uu^6 + 4*uu^8 )

       + order(1,8,6,5,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,6,6,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,6,7,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,6,8,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,6,9,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,6,10,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,6,11,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,6,12,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,7,2,4) * ( uu^4 + 2*uu^6 + uu^8 )

       + order(1,8,7,3,13) * ( 3*uu^4 + 7*uu^6 + 3*uu^8 )

       + order(1,8,7,4,16) * ( 3*uu^4 + 9*uu^6 + 4*uu^8 )

       + order(1,8,7,5,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,7,6,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,7,7,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,7,8,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,7,9,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,7,10,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,7,11,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,7,12,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,8,2,4) * ( uu^4 + 2*uu^6 + uu^8 )

       + order(1,8,8,3,13) * ( 3*uu^4 + 7*uu^6 + 3*uu^8 )

       + order(1,8,8,4,16) * ( 3*uu^4 + 9*uu^6 + 4*uu^8 )

       + order(1,8,8,5,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,8,6,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,8,7,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,8,8,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,8,9,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,8,10,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,8,11,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,8,12,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,9,2,4) * ( uu^4 + 2*uu^6 + uu^8 )

       + order(1,8,9,3,13) * ( 3*uu^4 + 7*uu^6 + 3*uu^8 )

       + order(1,8,9,4,16) * ( 3*uu^4 + 9*uu^6 + 4*uu^8 )

       + order(1,8,9,5,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,9,6,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,9,7,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,9,8,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,9,9,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,9,10,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,9,11,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,9,12,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,10,2,4) * ( uu^4 + 2*uu^6 + uu^8 )

       + order(1,8,10,3,13) * ( 3*uu^4 + 7*uu^6 + 3*uu^8 )

       + order(1,8,10,4,16) * ( 3*uu^4 + 9*uu^6 + 4*uu^8 )

       + order(1,8,10,5,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,10,6,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,10,7,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,10,8,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,10,9,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,10,10,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,10,11,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,10,12,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,11,2,4) * ( uu^4 + 2*uu^6 + uu^8 )

       + order(1,8,11,3,13) * ( 3*uu^4 + 7*uu^6 + 3*uu^8 )

       + order(1,8,11,4,16) * ( 3*uu^4 + 9*uu^6 + 4*uu^8 )

       + order(1,8,11,5,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,11,6,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,11,7,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,11,8,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,11,9,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,11,10,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,11,11,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,11,12,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,12,2,4) * ( uu^4 + 2*uu^6 + uu^8 )

       + order(1,8,12,3,13) * ( 3*uu^4 + 7*uu^6 + 3*uu^8 )

       + order(1,8,12,4,16) * ( 3*uu^4 + 9*uu^6 + 4*uu^8 )

       + order(1,8,12,5,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,12,6,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,12,7,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,12,8,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,12,9,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,12,10,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,12,11,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,8,12,12,17) * ( 3*uu^4 + 9*uu^6 + 5*uu^8 )

       + order(1,10,2,2,3) * ( uu^6 + uu^8 + uu^10 )

       + order(1,10,2,3,14) * ( uu^4 + 5*uu^6 + 5*uu^8 + 3*uu^10 )

       + order(1,10,2,4,16) * ( uu^4 + 6*uu^6 + 6*uu^8 + 3*uu^10 )

       + order(1,10,2,5,16) * ( uu^4 + 6*uu^6 + 6*uu^8 + 3*uu^10 )

       + order(1,10,2,6,16) * ( uu^4 + 6*uu^6 + 6*uu^8 + 3*uu^10 )

       + order(1,10,2,7,16) * ( uu^4 + 6*uu^6 + 6*uu^8 + 3*uu^10 )

       + order(1,10,2,8,16) * ( uu^4 + 6*uu^6 + 6*uu^8 + 3*uu^10 )

       + order(1,10,2,9,16) * ( uu^4 + 6*uu^6 + 6*uu^8 + 3*uu^10 )

       + order(1,10,2,10,16) * ( uu^4 + 6*uu^6 + 6*uu^8 + 3*uu^10 )

       + order(1,10,2,11,16) * ( uu^4 + 6*uu^6 + 6*uu^8 + 3*uu^10 )

       + order(1,10,2,12,16) * ( uu^4 + 6*uu^6 + 6*uu^8 + 3*uu^10 )

       + order(1,10,3,2,7) * ( uu^4 + 3*uu^6 + 2*uu^8 + uu^10 )

       + order(1,10,3,3,34) * ( 3*uu^4 + 15*uu^6 + 13*uu^8 + 3*uu^10 )

       + order(1,10,3,4,48) * ( 3*uu^4 + 21*uu^6 + 19*uu^8 + 5*uu^10 )

       + order(1,10,3,5,49) * ( 3*uu^4 + 21*uu^6 + 20*uu^8 + 5*uu^10 )

       + order(1,10,3,6,49) * ( 3*uu^4 + 21*uu^6 + 20*uu^8 + 5*uu^10 )

       + order(1,10,3,7,49) * ( 3*uu^4 + 21*uu^6 + 20*uu^8 + 5*uu^10 )

       + order(1,10,3,8,49) * ( 3*uu^4 + 21*uu^6 + 20*uu^8 + 5*uu^10 )

       + order(1,10,3,9,49) * ( 3*uu^4 + 21*uu^6 + 20*uu^8 + 5*uu^10 )

       + order(1,10,3,10,49) * ( 3*uu^4 + 21*uu^6 + 20*uu^8 + 5*uu^10 )

       + order(1,10,3,11,49) * ( 3*uu^4 + 21*uu^6 + 20*uu^8 + 5*uu^10 )

       + order(1,10,3,12,49) * ( 3*uu^4 + 21*uu^6 + 20*uu^8 + 5*uu^10 )

       + order(1,10,4,2,7) * ( uu^4 + 3*uu^6 + 2*uu^8 + uu^10 )

       + order(1,10,4,3,38) * ( 3*uu^4 + 17*uu^6 + 15*uu^8 + 3*uu^10 )

       + order(1,10,4,4,55) * ( 3*uu^4 + 24*uu^6 + 23*uu^8 + 5*uu^10 )

       + order(1,10,4,5,58) * ( 3*uu^4 + 24*uu^6 + 25*uu^8 + 6*uu^10 )

       + order(1,10,4,6,58) * ( 3*uu^4 + 24*uu^6 + 25*uu^8 + 6*uu^10 )

       + order(1,10,4,7,58) * ( 3*uu^4 + 24*uu^6 + 25*uu^8 + 6*uu^10 )

       + order(1,10,4,8,58) * ( 3*uu^4 + 24*uu^6 + 25*uu^8 + 6*uu^10 )

       + order(1,10,4,9,58) * ( 3*uu^4 + 24*uu^6 + 25*uu^8 + 6*uu^10 )

       + order(1,10,4,10,58) * ( 3*uu^4 + 24*uu^6 + 25*uu^8 + 6*uu^10 )

       + order(1,10,4,11,58) * ( 3*uu^4 + 24*uu^6 + 25*uu^8 + 6*uu^10 )

       + order(1,10,4,12,58) * ( 3*uu^4 + 24*uu^6 + 25*uu^8 + 6*uu^10 )

       + order(1,10,5,2,8) * ( uu^4 + 4*uu^6 + 2*uu^8 + uu^10 )

       + order(1,10,5,3,39) * ( 3*uu^4 + 18*uu^6 + 15*uu^8 + 3*uu^10 )

       + order(1,10,5,4,57) * ( 3*uu^4 + 25*uu^6 + 24*uu^8 + 5*uu^10 )

       + order(1,10,5,5,60) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 6*uu^10 )

       + order(1,10,5,6,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,5,7,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,5,8,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,5,9,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,5,10,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,5,11,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,5,12,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,6,2,8) * ( uu^4 + 4*uu^6 + 2*uu^8 + uu^10 )

       + order(1,10,6,3,39) * ( 3*uu^4 + 18*uu^6 + 15*uu^8 + 3*uu^10 )

       + order(1,10,6,4,57) * ( 3*uu^4 + 25*uu^6 + 24*uu^8 + 5*uu^10 )

       + order(1,10,6,5,60) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 6*uu^10 )

       + order(1,10,6,6,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,6,7,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,6,8,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,6,9,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,6,10,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,6,11,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,6,12,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,7,2,8) * ( uu^4 + 4*uu^6 + 2*uu^8 + uu^10 )

       + order(1,10,7,3,39) * ( 3*uu^4 + 18*uu^6 + 15*uu^8 + 3*uu^10 )

       + order(1,10,7,4,57) * ( 3*uu^4 + 25*uu^6 + 24*uu^8 + 5*uu^10 )

       + order(1,10,7,5,60) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 6*uu^10 )

       + order(1,10,7,6,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,7,7,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,7,8,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,7,9,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,7,10,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,7,11,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,7,12,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,8,2,8) * ( uu^4 + 4*uu^6 + 2*uu^8 + uu^10 )

       + order(1,10,8,3,39) * ( 3*uu^4 + 18*uu^6 + 15*uu^8 + 3*uu^10 )

       + order(1,10,8,4,57) * ( 3*uu^4 + 25*uu^6 + 24*uu^8 + 5*uu^10 )

       + order(1,10,8,5,60) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 6*uu^10 )

       + order(1,10,8,6,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,8,7,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,8,8,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,8,9,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,8,10,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,8,11,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,8,12,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,9,2,8) * ( uu^4 + 4*uu^6 + 2*uu^8 + uu^10 )

       + order(1,10,9,3,39) * ( 3*uu^4 + 18*uu^6 + 15*uu^8 + 3*uu^10 )

       + order(1,10,9,4,57) * ( 3*uu^4 + 25*uu^6 + 24*uu^8 + 5*uu^10 )

       + order(1,10,9,5,60) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 6*uu^10 )

       + order(1,10,9,6,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,9,7,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,9,8,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,9,9,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,9,10,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,9,11,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,9,12,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,10,2,8) * ( uu^4 + 4*uu^6 + 2*uu^8 + uu^10 )

       + order(1,10,10,3,39) * ( 3*uu^4 + 18*uu^6 + 15*uu^8 + 3*uu^10 )

       + order(1,10,10,4,57) * ( 3*uu^4 + 25*uu^6 + 24*uu^8 + 5*uu^10 )

       + order(1,10,10,5,60) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 6*uu^10 )

       + order(1,10,10,6,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,10,7,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,10,8,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,10,9,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,10,10,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,10,11,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,10,12,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,11,2,8) * ( uu^4 + 4*uu^6 + 2*uu^8 + uu^10 )

       + order(1,10,11,3,39) * ( 3*uu^4 + 18*uu^6 + 15*uu^8 + 3*uu^10 )

       + order(1,10,11,4,57) * ( 3*uu^4 + 25*uu^6 + 24*uu^8 + 5*uu^10 )

       + order(1,10,11,5,60) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 6*uu^10 )

       + order(1,10,11,6,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,11,7,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,11,8,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,11,9,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,11,10,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,11,11,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,11,12,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,12,2,8) * ( uu^4 + 4*uu^6 + 2*uu^8 + uu^10 )

       + order(1,10,12,3,39) * ( 3*uu^4 + 18*uu^6 + 15*uu^8 + 3*uu^10 )

       + order(1,10,12,4,57) * ( 3*uu^4 + 25*uu^6 + 24*uu^8 + 5*uu^10 )

       + order(1,10,12,5,60) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 6*uu^10 )

       + order(1,10,12,6,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,12,7,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,12,8,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,12,9,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,12,10,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,12,11,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,10,12,12,61) * ( 3*uu^4 + 25*uu^6 + 26*uu^8 + 7*uu^10 )

       + order(1,12,2,2,7) * ( uu^4 + 2*uu^6 + 2*uu^8 + uu^10 + uu^12 )

       + order(1,12,2,3,34) * ( 2*uu^4 + 8*uu^6 + 13*uu^8 + 7*uu^10 + 4*uu^12
          )

       + order(1,12,2,4,45) * ( 2*uu^4 + 11*uu^6 + 18*uu^8 + 10*uu^10 + 4*
         uu^12 )

       + order(1,12,2,5,46) * ( 2*uu^4 + 11*uu^6 + 19*uu^8 + 10*uu^10 + 4*
         uu^12 )

       + order(1,12,2,6,46) * ( 2*uu^4 + 11*uu^6 + 19*uu^8 + 10*uu^10 + 4*
         uu^12 )

       + order(1,12,2,7,46) * ( 2*uu^4 + 11*uu^6 + 19*uu^8 + 10*uu^10 + 4*
         uu^12 )

       + order(1,12,2,8,46) * ( 2*uu^4 + 11*uu^6 + 19*uu^8 + 10*uu^10 + 4*
         uu^12 )

       + order(1,12,2,9,46) * ( 2*uu^4 + 11*uu^6 + 19*uu^8 + 10*uu^10 + 4*
         uu^12 )

       + order(1,12,2,10,46) * ( 2*uu^4 + 11*uu^6 + 19*uu^8 + 10*uu^10 + 4*
         uu^12 )

       + order(1,12,2,11,46) * ( 2*uu^4 + 11*uu^6 + 19*uu^8 + 10*uu^10 + 4*
         uu^12 )

       + order(1,12,2,12,46) * ( 2*uu^4 + 11*uu^6 + 19*uu^8 + 10*uu^10 + 4*
         uu^12 )

       + order(1,12,3,2,17) * ( 2*uu^4 + 6*uu^6 + 6*uu^8 + 2*uu^10 + uu^12 )

       + order(1,12,3,3,114) * ( 4*uu^4 + 33*uu^6 + 54*uu^8 + 19*uu^10 + 4*
         uu^12 )

       + order(1,12,3,4,185) * ( 4*uu^4 + 48*uu^6 + 91*uu^8 + 35*uu^10 + 7*
         uu^12 )

       + order(1,12,3,5,193) * ( 4*uu^4 + 48*uu^6 + 97*uu^8 + 37*uu^10 + 7*
         uu^12 )

       + order(1,12,3,6,193) * ( 4*uu^4 + 48*uu^6 + 97*uu^8 + 37*uu^10 + 7*
         uu^12 )

       + order(1,12,3,7,193) * ( 4*uu^4 + 48*uu^6 + 97*uu^8 + 37*uu^10 + 7*
         uu^12 )

       + order(1,12,3,8,193) * ( 4*uu^4 + 48*uu^6 + 97*uu^8 + 37*uu^10 + 7*
         uu^12 )

       + order(1,12,3,9,193) * ( 4*uu^4 + 48*uu^6 + 97*uu^8 + 37*uu^10 + 7*
         uu^12 )

       + order(1,12,3,10,193) * ( 4*uu^4 + 48*uu^6 + 97*uu^8 + 37*uu^10 + 7*
         uu^12 )

       + order(1,12,3,11,193) * ( 4*uu^4 + 48*uu^6 + 97*uu^8 + 37*uu^10 + 7*
         uu^12 )

       + order(1,12,3,12,193) * ( 4*uu^4 + 48*uu^6 + 97*uu^8 + 37*uu^10 + 7*
         uu^12 )

       + order(1,12,4,2,20) * ( 2*uu^4 + 8*uu^6 + 7*uu^8 + 2*uu^10 + uu^12 )

       + order(1,12,4,3,147) * ( 4*uu^4 + 43*uu^6 + 74*uu^8 + 22*uu^10 + 4*
         uu^12 )

       + order(1,12,4,4,253) * ( 4*uu^4 + 62*uu^6 + 133*uu^8 + 47*uu^10 + 7*
         uu^12 )

       + order(1,12,4,5,275) * ( 4*uu^4 + 62*uu^6 + 146*uu^8 + 54*uu^10 + 9*
         uu^12 )

       + order(1,12,4,6,276) * ( 4*uu^4 + 62*uu^6 + 146*uu^8 + 55*uu^10 + 9*
         uu^12 )

       + order(1,12,4,7,276) * ( 4*uu^4 + 62*uu^6 + 146*uu^8 + 55*uu^10 + 9*
         uu^12 )

       + order(1,12,4,8,276) * ( 4*uu^4 + 62*uu^6 + 146*uu^8 + 55*uu^10 + 9*
         uu^12 )

       + order(1,12,4,9,276) * ( 4*uu^4 + 62*uu^6 + 146*uu^8 + 55*uu^10 + 9*
         uu^12 )

       + order(1,12,4,10,276) * ( 4*uu^4 + 62*uu^6 + 146*uu^8 + 55*uu^10 + 9*
         uu^12 )

       + order(1,12,4,11,276) * ( 4*uu^4 + 62*uu^6 + 146*uu^8 + 55*uu^10 + 9*
         uu^12 )

       + order(1,12,4,12,276) * ( 4*uu^4 + 62*uu^6 + 146*uu^8 + 55*uu^10 + 9*
         uu^12 )

       + order(1,12,5,2,21) * ( 2*uu^4 + 8*uu^6 + 8*uu^8 + 2*uu^10 + uu^12 )

       + order(1,12,5,3,153) * ( 4*uu^4 + 44*uu^6 + 79*uu^8 + 22*uu^10 + 4*
         uu^12 )

       + order(1,12,5,4,264) * ( 4*uu^4 + 63*uu^6 + 141*uu^8 + 49*uu^10 + 7*
         uu^12 )

       + order(1,12,5,5,289) * ( 4*uu^4 + 63*uu^6 + 155*uu^8 + 58*uu^10 + 9*
         uu^12 )

       + order(1,12,5,6,292) * ( 4*uu^4 + 63*uu^6 + 155*uu^8 + 60*uu^10 + 10*
         uu^12 )

       + order(1,12,5,7,292) * ( 4*uu^4 + 63*uu^6 + 155*uu^8 + 60*uu^10 + 10*
         uu^12 )

       + order(1,12,5,8,292) * ( 4*uu^4 + 63*uu^6 + 155*uu^8 + 60*uu^10 + 10*
         uu^12 )

       + order(1,12,5,9,292) * ( 4*uu^4 + 63*uu^6 + 155*uu^8 + 60*uu^10 + 10*
         uu^12 )

       + order(1,12,5,10,292) * ( 4*uu^4 + 63*uu^6 + 155*uu^8 + 60*uu^10 + 10*
         uu^12 )

       + order(1,12,5,11,292) * ( 4*uu^4 + 63*uu^6 + 155*uu^8 + 60*uu^10 + 10*
         uu^12 )

       + order(1,12,5,12,292) * ( 4*uu^4 + 63*uu^6 + 155*uu^8 + 60*uu^10 + 10*
         uu^12 )

       + order(1,12,6,2,21) * ( 2*uu^4 + 8*uu^6 + 8*uu^8 + 2*uu^10 + uu^12 )

       + order(1,12,6,3,154) * ( 4*uu^4 + 44*uu^6 + 80*uu^8 + 22*uu^10 + 4*
         uu^12 )

       + order(1,12,6,4,265) * ( 4*uu^4 + 63*uu^6 + 142*uu^8 + 49*uu^10 + 7*
         uu^12 )

       + order(1,12,6,5,291) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 59*uu^10 + 9*
         uu^12 )

       + order(1,12,6,6,294) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 10*
         uu^12 )

       + order(1,12,6,7,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,6,8,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,6,9,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,6,10,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,6,11,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,6,12,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,7,2,21) * ( 2*uu^4 + 8*uu^6 + 8*uu^8 + 2*uu^10 + uu^12 )

       + order(1,12,7,3,154) * ( 4*uu^4 + 44*uu^6 + 80*uu^8 + 22*uu^10 + 4*
         uu^12 )

       + order(1,12,7,4,265) * ( 4*uu^4 + 63*uu^6 + 142*uu^8 + 49*uu^10 + 7*
         uu^12 )

       + order(1,12,7,5,291) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 59*uu^10 + 9*
         uu^12 )

       + order(1,12,7,6,294) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 10*
         uu^12 )

       + order(1,12,7,7,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,7,8,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,7,9,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,7,10,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,7,11,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,7,12,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,8,2,21) * ( 2*uu^4 + 8*uu^6 + 8*uu^8 + 2*uu^10 + uu^12 )

       + order(1,12,8,3,154) * ( 4*uu^4 + 44*uu^6 + 80*uu^8 + 22*uu^10 + 4*
         uu^12 )

       + order(1,12,8,4,265) * ( 4*uu^4 + 63*uu^6 + 142*uu^8 + 49*uu^10 + 7*
         uu^12 )

       + order(1,12,8,5,291) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 59*uu^10 + 9*
         uu^12 )

       + order(1,12,8,6,294) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 10*
         uu^12 )

       + order(1,12,8,7,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,8,8,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,8,9,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,8,10,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,8,11,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,8,12,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,9,2,21) * ( 2*uu^4 + 8*uu^6 + 8*uu^8 + 2*uu^10 + uu^12 )

       + order(1,12,9,3,154) * ( 4*uu^4 + 44*uu^6 + 80*uu^8 + 22*uu^10 + 4*
         uu^12 )

       + order(1,12,9,4,265) * ( 4*uu^4 + 63*uu^6 + 142*uu^8 + 49*uu^10 + 7*
         uu^12 )

       + order(1,12,9,5,291) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 59*uu^10 + 9*
         uu^12 )

       + order(1,12,9,6,294) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 10*
         uu^12 )

       + order(1,12,9,7,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,9,8,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,9,9,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,9,10,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,9,11,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,9,12,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,10,2,21) * ( 2*uu^4 + 8*uu^6 + 8*uu^8 + 2*uu^10 + uu^12 )

       + order(1,12,10,3,154) * ( 4*uu^4 + 44*uu^6 + 80*uu^8 + 22*uu^10 + 4*
         uu^12 )

       + order(1,12,10,4,265) * ( 4*uu^4 + 63*uu^6 + 142*uu^8 + 49*uu^10 + 7*
         uu^12 )

       + order(1,12,10,5,291) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 59*uu^10 + 9*
         uu^12 )

       + order(1,12,10,6,294) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 10*
         uu^12 )

       + order(1,12,10,7,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,10,8,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,10,9,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,10,10,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11
         *uu^12 )

       + order(1,12,10,11,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11
         *uu^12 )

       + order(1,12,10,12,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11
         *uu^12 )

       + order(1,12,11,2,21) * ( 2*uu^4 + 8*uu^6 + 8*uu^8 + 2*uu^10 + uu^12 )

       + order(1,12,11,3,154) * ( 4*uu^4 + 44*uu^6 + 80*uu^8 + 22*uu^10 + 4*
         uu^12 )

       + order(1,12,11,4,265) * ( 4*uu^4 + 63*uu^6 + 142*uu^8 + 49*uu^10 + 7*
         uu^12 )

       + order(1,12,11,5,291) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 59*uu^10 + 9*
         uu^12 )

       + order(1,12,11,6,294) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 10*
         uu^12 )

       + order(1,12,11,7,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,11,8,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,11,9,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,11,10,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11
         *uu^12 )

       + order(1,12,11,11,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11
         *uu^12 )

       + order(1,12,11,12,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11
         *uu^12 )

       + order(1,12,12,2,21) * ( 2*uu^4 + 8*uu^6 + 8*uu^8 + 2*uu^10 + uu^12 )

       + order(1,12,12,3,154) * ( 4*uu^4 + 44*uu^6 + 80*uu^8 + 22*uu^10 + 4*
         uu^12 )

       + order(1,12,12,4,265) * ( 4*uu^4 + 63*uu^6 + 142*uu^8 + 49*uu^10 + 7*
         uu^12 )

       + order(1,12,12,5,291) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 59*uu^10 + 9*
         uu^12 )

       + order(1,12,12,6,294) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 10*
         uu^12 )

       + order(1,12,12,7,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,12,8,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,12,9,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11*
         uu^12 )

       + order(1,12,12,10,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11
         *uu^12 )

       + order(1,12,12,11,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11
         *uu^12 )

       + order(1,12,12,12,295) * ( 4*uu^4 + 63*uu^6 + 156*uu^8 + 61*uu^10 + 11
         *uu^12 )

       + order(1,14,2,2,7) * ( uu^6 + 2*uu^8 + 2*uu^10 + uu^12 + uu^14 )

       + order(1,14,2,3,66) * ( uu^4 + 9*uu^6 + 23*uu^8 + 20*uu^10 + 9*uu^12
          + 4*uu^14 )

       + order(1,14,2,4,94) * ( uu^4 + 13*uu^6 + 34*uu^8 + 30*uu^10 + 12*uu^12
          + 4*uu^14 )

       + order(1,14,2,5,96) * ( uu^4 + 13*uu^6 + 35*uu^8 + 31*uu^10 + 12*uu^12
          + 4*uu^14 )

       + order(1,14,2,6,96) * ( uu^4 + 13*uu^6 + 35*uu^8 + 31*uu^10 + 12*uu^12
          + 4*uu^14 )

       + order(1,14,2,7,96) * ( uu^4 + 13*uu^6 + 35*uu^8 + 31*uu^10 + 12*uu^12
          + 4*uu^14 )

       + order(1,14,2,8,96) * ( uu^4 + 13*uu^6 + 35*uu^8 + 31*uu^10 + 12*uu^12
          + 4*uu^14 )

       + order(1,14,2,9,96) * ( uu^4 + 13*uu^6 + 35*uu^8 + 31*uu^10 + 12*uu^12
          + 4*uu^14 )

       + order(1,14,2,10,96) * ( uu^4 + 13*uu^6 + 35*uu^8 + 31*uu^10 + 12*
         uu^12 + 4*uu^14 )

       + order(1,14,2,11,96) * ( uu^4 + 13*uu^6 + 35*uu^8 + 31*uu^10 + 12*
         uu^12 + 4*uu^14 )

       + order(1,14,2,12,96) * ( uu^4 + 13*uu^6 + 35*uu^8 + 31*uu^10 + 12*
         uu^12 + 4*uu^14 )

       + order(1,14,3,2,34) * ( uu^4 + 10*uu^6 + 13*uu^8 + 7*uu^10 + 2*uu^12
          + uu^14 )

       + order(1,14,3,3,396) * ( 4*uu^4 + 65*uu^6 + 181*uu^8 + 115*uu^10 + 27*
         uu^12 + 4*uu^14 )

       + order(1,14,3,4,753) * ( 4*uu^4 + 94*uu^6 + 341*uu^8 + 250*uu^10 + 56*
         uu^12 + 8*uu^14 )

       + order(1,14,3,5,810) * ( 4*uu^4 + 94*uu^6 + 367*uu^8 + 276*uu^10 + 61*
         uu^12 + 8*uu^14 )

       + order(1,14,3,6,812) * ( 4*uu^4 + 94*uu^6 + 367*uu^8 + 278*uu^10 + 61*
         uu^12 + 8*uu^14 )

       + order(1,14,3,7,812) * ( 4*uu^4 + 94*uu^6 + 367*uu^8 + 278*uu^10 + 61*
         uu^12 + 8*uu^14 )

       + order(1,14,3,8,812) * ( 4*uu^4 + 94*uu^6 + 367*uu^8 + 278*uu^10 + 61*
         uu^12 + 8*uu^14 )

       + order(1,14,3,9,812) * ( 4*uu^4 + 94*uu^6 + 367*uu^8 + 278*uu^10 + 61*
         uu^12 + 8*uu^14 )

       + order(1,14,3,10,812) * ( 4*uu^4 + 94*uu^6 + 367*uu^8 + 278*uu^10 + 61
         *uu^12 + 8*uu^14 )

       + order(1,14,3,11,812) * ( 4*uu^4 + 94*uu^6 + 367*uu^8 + 278*uu^10 + 61
         *uu^12 + 8*uu^14 )

       + order(1,14,3,12,812) * ( 4*uu^4 + 94*uu^6 + 367*uu^8 + 278*uu^10 + 61
         *uu^12 + 8*uu^14 )

       + order(1,14,4,2,46) * ( uu^4 + 14*uu^6 + 20*uu^8 + 8*uu^10 + 2*uu^12
          + uu^14 )

       + order(1,14,4,3,602) * ( 4*uu^4 + 90*uu^6 + 301*uu^8 + 172*uu^10 + 31*
         uu^12 + 4*uu^14 )

       + order(1,14,4,4,1260) * ( 4*uu^4 + 129*uu^6 + 600*uu^8 + 440*uu^10 + 
         79*uu^12 + 8*uu^14 )

       + order(1,14,4,5,1431) * ( 4*uu^4 + 129*uu^6 + 662*uu^8 + 525*uu^10 + 
         100*uu^12 + 11*uu^14 )

       + order(1,14,4,6,1441) * ( 4*uu^4 + 129*uu^6 + 662*uu^8 + 533*uu^10 + 
         102*uu^12 + 11*uu^14 )

       + order(1,14,4,7,1441) * ( 4*uu^4 + 129*uu^6 + 662*uu^8 + 533*uu^10 + 
         102*uu^12 + 11*uu^14 )

       + order(1,14,4,8,1441) * ( 4*uu^4 + 129*uu^6 + 662*uu^8 + 533*uu^10 + 
         102*uu^12 + 11*uu^14 )

       + order(1,14,4,9,1441) * ( 4*uu^4 + 129*uu^6 + 662*uu^8 + 533*uu^10 + 
         102*uu^12 + 11*uu^14 )

       + order(1,14,4,10,1441) * ( 4*uu^4 + 129*uu^6 + 662*uu^8 + 533*uu^10 + 
         102*uu^12 + 11*uu^14 )

       + order(1,14,4,11,1441) * ( 4*uu^4 + 129*uu^6 + 662*uu^8 + 533*uu^10 + 
         102*uu^12 + 11*uu^14 )

       + order(1,14,4,12,1441) * ( 4*uu^4 + 129*uu^6 + 662*uu^8 + 533*uu^10 + 
         102*uu^12 + 11*uu^14 )

       + order(1,14,5,2,50) * ( uu^4 + 15*uu^6 + 22*uu^8 + 9*uu^10 + 2*uu^12
          + uu^14 )

       + order(1,14,5,3,647) * ( 4*uu^4 + 93*uu^6 + 329*uu^8 + 186*uu^10 + 31*
         uu^12 + 4*uu^14 )

       + order(1,14,5,4,1377) * ( 4*uu^4 + 133*uu^6 + 656*uu^8 + 493*uu^10 + 
         83*uu^12 + 8*uu^14 )

       + order(1,14,5,5,1589) * ( 4*uu^4 + 133*uu^6 + 724*uu^8 + 604*uu^10 + 
         113*uu^12 + 11*uu^14 )

       + order(1,14,5,6,1613) * ( 4*uu^4 + 133*uu^6 + 724*uu^8 + 619*uu^10 + 
         120*uu^12 + 13*uu^14 )

       + order(1,14,5,7,1614) * ( 4*uu^4 + 133*uu^6 + 724*uu^8 + 619*uu^10 + 
         121*uu^12 + 13*uu^14 )

       + order(1,14,5,8,1614) * ( 4*uu^4 + 133*uu^6 + 724*uu^8 + 619*uu^10 + 
         121*uu^12 + 13*uu^14 )

       + order(1,14,5,9,1614) * ( 4*uu^4 + 133*uu^6 + 724*uu^8 + 619*uu^10 + 
         121*uu^12 + 13*uu^14 )

       + order(1,14,5,10,1614) * ( 4*uu^4 + 133*uu^6 + 724*uu^8 + 619*uu^10 + 
         121*uu^12 + 13*uu^14 )

       + order(1,14,5,11,1614) * ( 4*uu^4 + 133*uu^6 + 724*uu^8 + 619*uu^10 + 
         121*uu^12 + 13*uu^14 )

       + order(1,14,5,12,1614) * ( 4*uu^4 + 133*uu^6 + 724*uu^8 + 619*uu^10 + 
         121*uu^12 + 13*uu^14 )

       + order(1,14,6,2,50) * ( uu^4 + 15*uu^6 + 22*uu^8 + 9*uu^10 + 2*uu^12
          + uu^14 )

       + order(1,14,6,3,652) * ( 4*uu^4 + 93*uu^6 + 332*uu^8 + 188*uu^10 + 31*
         uu^12 + 4*uu^14 )

       + order(1,14,6,4,1387) * ( 4*uu^4 + 133*uu^6 + 660*uu^8 + 499*uu^10 + 
         83*uu^12 + 8*uu^14 )

       + order(1,14,6,5,1604) * ( 4*uu^4 + 133*uu^6 + 728*uu^8 + 613*uu^10 + 
         115*uu^12 + 11*uu^14 )

       + order(1,14,6,6,1631) * ( 4*uu^4 + 133*uu^6 + 728*uu^8 + 629*uu^10 + 
         124*uu^12 + 13*uu^14 )

       + order(1,14,6,7,1634) * ( 4*uu^4 + 133*uu^6 + 728*uu^8 + 629*uu^10 + 
         126*uu^12 + 14*uu^14 )

       + order(1,14,6,8,1634) * ( 4*uu^4 + 133*uu^6 + 728*uu^8 + 629*uu^10 + 
         126*uu^12 + 14*uu^14 )

       + order(1,14,6,9,1634) * ( 4*uu^4 + 133*uu^6 + 728*uu^8 + 629*uu^10 + 
         126*uu^12 + 14*uu^14 )

       + order(1,14,6,10,1634) * ( 4*uu^4 + 133*uu^6 + 728*uu^8 + 629*uu^10 + 
         126*uu^12 + 14*uu^14 )

       + order(1,14,6,11,1634) * ( 4*uu^4 + 133*uu^6 + 728*uu^8 + 629*uu^10 + 
         126*uu^12 + 14*uu^14 )

       + order(1,14,6,12,1634) * ( 4*uu^4 + 133*uu^6 + 728*uu^8 + 629*uu^10 + 
         126*uu^12 + 14*uu^14 )

       + order(1,14,7,2,51) * ( uu^4 + 15*uu^6 + 23*uu^8 + 9*uu^10 + 2*uu^12
          + uu^14 )

       + order(1,14,7,3,653) * ( 4*uu^4 + 93*uu^6 + 333*uu^8 + 188*uu^10 + 31*
         uu^12 + 4*uu^14 )

       + order(1,14,7,4,1389) * ( 4*uu^4 + 133*uu^6 + 661*uu^8 + 500*uu^10 + 
         83*uu^12 + 8*uu^14 )

       + order(1,14,7,5,1606) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 614*uu^10 + 
         115*uu^12 + 11*uu^14 )

       + order(1,14,7,6,1634) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         125*uu^12 + 13*uu^14 )

       + order(1,14,7,7,1637) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 14*uu^14 )

       + order(1,14,7,8,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 15*uu^14 )

       + order(1,14,7,9,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 15*uu^14 )

       + order(1,14,7,10,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 15*uu^14 )

       + order(1,14,7,11,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 15*uu^14 )

       + order(1,14,7,12,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 15*uu^14 )

       + order(1,14,8,2,51) * ( uu^4 + 15*uu^6 + 23*uu^8 + 9*uu^10 + 2*uu^12
          + uu^14 )

       + order(1,14,8,3,653) * ( 4*uu^4 + 93*uu^6 + 333*uu^8 + 188*uu^10 + 31*
         uu^12 + 4*uu^14 )

       + order(1,14,8,4,1389) * ( 4*uu^4 + 133*uu^6 + 661*uu^8 + 500*uu^10 + 
         83*uu^12 + 8*uu^14 )

       + order(1,14,8,5,1606) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 614*uu^10 + 
         115*uu^12 + 11*uu^14 )

       + order(1,14,8,6,1634) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         125*uu^12 + 13*uu^14 )

       + order(1,14,8,7,1637) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 14*uu^14 )

       + order(1,14,8,8,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 15*uu^14 )

       + order(1,14,8,9,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 15*uu^14 )

       + order(1,14,8,10,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 15*uu^14 )

       + order(1,14,8,11,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 15*uu^14 )

       + order(1,14,8,12,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 15*uu^14 )

       + order(1,14,9,2,51) * ( uu^4 + 15*uu^6 + 23*uu^8 + 9*uu^10 + 2*uu^12
          + uu^14 )

       + order(1,14,9,3,653) * ( 4*uu^4 + 93*uu^6 + 333*uu^8 + 188*uu^10 + 31*
         uu^12 + 4*uu^14 )

       + order(1,14,9,4,1389) * ( 4*uu^4 + 133*uu^6 + 661*uu^8 + 500*uu^10 + 
         83*uu^12 + 8*uu^14 )

       + order(1,14,9,5,1606) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 614*uu^10 + 
         115*uu^12 + 11*uu^14 )

       + order(1,14,9,6,1634) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         125*uu^12 + 13*uu^14 )

       + order(1,14,9,7,1637) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 14*uu^14 )

       + order(1,14,9,8,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 15*uu^14 )

       + order(1,14,9,9,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 15*uu^14 )

       + order(1,14,9,10,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 15*uu^14 )

       + order(1,14,9,11,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 15*uu^14 )

       + order(1,14,9,12,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 15*uu^14 )

       + order(1,14,10,2,51) * ( uu^4 + 15*uu^6 + 23*uu^8 + 9*uu^10 + 2*uu^12
          + uu^14 )

       + order(1,14,10,3,653) * ( 4*uu^4 + 93*uu^6 + 333*uu^8 + 188*uu^10 + 31
         *uu^12 + 4*uu^14 )

       + order(1,14,10,4,1389) * ( 4*uu^4 + 133*uu^6 + 661*uu^8 + 500*uu^10 + 
         83*uu^12 + 8*uu^14 )

       + order(1,14,10,5,1606) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 614*uu^10 + 
         115*uu^12 + 11*uu^14 )

       + order(1,14,10,6,1634) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         125*uu^12 + 13*uu^14 )

       + order(1,14,10,7,1637) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 14*uu^14 )

       + order(1,14,10,8,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 15*uu^14 )

       + order(1,14,10,9,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 15*uu^14 )

       + order(1,14,10,10,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10
          + 127*uu^12 + 15*uu^14 )

       + order(1,14,10,11,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10
          + 127*uu^12 + 15*uu^14 )

       + order(1,14,10,12,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10
          + 127*uu^12 + 15*uu^14 )

       + order(1,14,11,2,51) * ( uu^4 + 15*uu^6 + 23*uu^8 + 9*uu^10 + 2*uu^12
          + uu^14 )

       + order(1,14,11,3,653) * ( 4*uu^4 + 93*uu^6 + 333*uu^8 + 188*uu^10 + 31
         *uu^12 + 4*uu^14 )

       + order(1,14,11,4,1389) * ( 4*uu^4 + 133*uu^6 + 661*uu^8 + 500*uu^10 + 
         83*uu^12 + 8*uu^14 )

       + order(1,14,11,5,1606) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 614*uu^10 + 
         115*uu^12 + 11*uu^14 )

       + order(1,14,11,6,1634) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         125*uu^12 + 13*uu^14 )

       + order(1,14,11,7,1637) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 14*uu^14 )

       + order(1,14,11,8,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 15*uu^14 )

       + order(1,14,11,9,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 15*uu^14 )

       + order(1,14,11,10,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10
          + 127*uu^12 + 15*uu^14 )

       + order(1,14,11,11,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10
          + 127*uu^12 + 15*uu^14 )

       + order(1,14,11,12,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10
          + 127*uu^12 + 15*uu^14 )

       + order(1,14,12,2,51) * ( uu^4 + 15*uu^6 + 23*uu^8 + 9*uu^10 + 2*uu^12
          + uu^14 )

       + order(1,14,12,3,653) * ( 4*uu^4 + 93*uu^6 + 333*uu^8 + 188*uu^10 + 31
         *uu^12 + 4*uu^14 )

       + order(1,14,12,4,1389) * ( 4*uu^4 + 133*uu^6 + 661*uu^8 + 500*uu^10 + 
         83*uu^12 + 8*uu^14 )

       + order(1,14,12,5,1606) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 614*uu^10 + 
         115*uu^12 + 11*uu^14 )

       + order(1,14,12,6,1634) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         125*uu^12 + 13*uu^14 )

       + order(1,14,12,7,1637) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 14*uu^14 )

       + order(1,14,12,8,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 15*uu^14 )

       + order(1,14,12,9,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10 + 
         127*uu^12 + 15*uu^14 )

       + order(1,14,12,10,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10
          + 127*uu^12 + 15*uu^14 )

       + order(1,14,12,11,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10
          + 127*uu^12 + 15*uu^14 )

       + order(1,14,12,12,1638) * ( 4*uu^4 + 133*uu^6 + 729*uu^8 + 630*uu^10
          + 127*uu^12 + 15*uu^14 )

       + order(1,16,2,2,18) * ( uu^4 + 3*uu^6 + 5*uu^8 + 4*uu^10 + 3*uu^12 + 
         uu^14 + uu^16 )

       + order(1,16,2,3,160) * ( 2*uu^4 + 15*uu^6 + 46*uu^8 + 49*uu^10 + 32*
         uu^12 + 11*uu^14 + 5*uu^16 )

       + order(1,16,2,4,258) * ( 2*uu^4 + 21*uu^6 + 74*uu^8 + 88*uu^10 + 52*
         uu^12 + 16*uu^14 + 5*uu^16 )

       + order(1,16,2,5,268) * ( 2*uu^4 + 21*uu^6 + 78*uu^8 + 92*uu^10 + 54*
         uu^12 + 16*uu^14 + 5*uu^16 )

       + order(1,16,2,6,268) * ( 2*uu^4 + 21*uu^6 + 78*uu^8 + 92*uu^10 + 54*
         uu^12 + 16*uu^14 + 5*uu^16 )

       + order(1,16,2,7,268) * ( 2*uu^4 + 21*uu^6 + 78*uu^8 + 92*uu^10 + 54*
         uu^12 + 16*uu^14 + 5*uu^16 )

       + order(1,16,2,8,268) * ( 2*uu^4 + 21*uu^6 + 78*uu^8 + 92*uu^10 + 54*
         uu^12 + 16*uu^14 + 5*uu^16 )

       + order(1,16,2,9,268) * ( 2*uu^4 + 21*uu^6 + 78*uu^8 + 92*uu^10 + 54*
         uu^12 + 16*uu^14 + 5*uu^16 )

       + order(1,16,2,10,268) * ( 2*uu^4 + 21*uu^6 + 78*uu^8 + 92*uu^10 + 54*
         uu^12 + 16*uu^14 + 5*uu^16 )

       + order(1,16,2,11,268) * ( 2*uu^4 + 21*uu^6 + 78*uu^8 + 92*uu^10 + 54*
         uu^12 + 16*uu^14 + 5*uu^16 )

       + order(1,16,2,12,268) * ( 2*uu^4 + 21*uu^6 + 78*uu^8 + 92*uu^10 + 54*
         uu^12 + 16*uu^14 + 5*uu^16 )

       + order(1,16,3,2,85) * ( 2*uu^4 + 17*uu^6 + 33*uu^8 + 22*uu^10 + 8*
         uu^12 + 2*uu^14 + uu^16 )

       + order(1,16,3,3,1454) * ( 5*uu^4 + 118*uu^6 + 545*uu^8 + 543*uu^10 + 
         205*uu^12 + 33*uu^14 + 5*uu^16 )

       + order(1,16,3,4,3285) * ( 5*uu^4 + 173*uu^6 + 1097*uu^8 + 1382*uu^10
          + 536*uu^12 + 82*uu^14 + 10*uu^16 )

       + order(1,16,3,5,3690) * ( 5*uu^4 + 173*uu^6 + 1195*uu^8 + 1596*uu^10
          + 621*uu^12 + 90*uu^14 + 10*uu^16 )

       + order(1,16,3,6,3706) * ( 5*uu^4 + 173*uu^6 + 1195*uu^8 + 1608*uu^10
          + 625*uu^12 + 90*uu^14 + 10*uu^16 )

       + order(1,16,3,7,3706) * ( 5*uu^4 + 173*uu^6 + 1195*uu^8 + 1608*uu^10
          + 625*uu^12 + 90*uu^14 + 10*uu^16 )

       + order(1,16,3,8,3706) * ( 5*uu^4 + 173*uu^6 + 1195*uu^8 + 1608*uu^10
          + 625*uu^12 + 90*uu^14 + 10*uu^16 )

       + order(1,16,3,9,3706) * ( 5*uu^4 + 173*uu^6 + 1195*uu^8 + 1608*uu^10
          + 625*uu^12 + 90*uu^14 + 10*uu^16 )

       + order(1,16,3,10,3706) * ( 5*uu^4 + 173*uu^6 + 1195*uu^8 + 1608*uu^10
          + 625*uu^12 + 90*uu^14 + 10*uu^16 )

       + order(1,16,3,11,3706) * ( 5*uu^4 + 173*uu^6 + 1195*uu^8 + 1608*uu^10
          + 625*uu^12 + 90*uu^14 + 10*uu^16 )

       + order(1,16,3,12,3706) * ( 5*uu^4 + 173*uu^6 + 1195*uu^8 + 1608*uu^10
          + 625*uu^12 + 90*uu^14 + 10*uu^16 )

       + order(1,16,4,2,134) * ( 2*uu^4 + 26*uu^6 + 59*uu^8 + 35*uu^10 + 9*
         uu^12 + 2*uu^14 + uu^16 )

       + order(1,16,4,3,2744) * ( 5*uu^4 + 181*uu^6 + 1096*uu^8 + 1097*uu^10
          + 322*uu^12 + 38*uu^14 + 5*uu^16 )

       + order(1,16,4,4,7140) * ( 5*uu^4 + 263*uu^6 + 2349*uu^8 + 3285*uu^10
          + 1106*uu^12 + 122*uu^14 + 10*uu^16 )

       + order(1,16,4,5,8640) * ( 5*uu^4 + 263*uu^6 + 2612*uu^8 + 4094*uu^10
          + 1484*uu^12 + 167*uu^14 + 15*uu^16 )

       + order(1,16,4,6,8760) * ( 5*uu^4 + 263*uu^6 + 2612*uu^8 + 4165*uu^10
          + 1527*uu^12 + 173*uu^14 + 15*uu^16 )

       + order(1,16,4,7,8762) * ( 5*uu^4 + 263*uu^6 + 2612*uu^8 + 4165*uu^10
          + 1529*uu^12 + 173*uu^14 + 15*uu^16 )

       + order(1,16,4,8,8762) * ( 5*uu^4 + 263*uu^6 + 2612*uu^8 + 4165*uu^10
          + 1529*uu^12 + 173*uu^14 + 15*uu^16 )

       + order(1,16,4,9,8762) * ( 5*uu^4 + 263*uu^6 + 2612*uu^8 + 4165*uu^10
          + 1529*uu^12 + 173*uu^14 + 15*uu^16 )

       + order(1,16,4,10,8762) * ( 5*uu^4 + 263*uu^6 + 2612*uu^8 + 4165*uu^10
          + 1529*uu^12 + 173*uu^14 + 15*uu^16 )

       + order(1,16,4,11,8762) * ( 5*uu^4 + 263*uu^6 + 2612*uu^8 + 4165*uu^10
          + 1529*uu^12 + 173*uu^14 + 15*uu^16 )

       + order(1,16,4,12,8762) * ( 5*uu^4 + 263*uu^6 + 2612*uu^8 + 4165*uu^10
          + 1529*uu^12 + 173*uu^14 + 15*uu^16 )

       + order(1,16,5,2,149) * ( 2*uu^4 + 28*uu^6 + 67*uu^8 + 39*uu^10 + 10*
         uu^12 + 2*uu^14 + uu^16 )

       + order(1,16,5,3,3098) * ( 5*uu^4 + 188*uu^6 + 1241*uu^8 + 1273*uu^10
          + 348*uu^12 + 38*uu^14 + 5*uu^16 )

       + order(1,16,5,4,8325) * ( 5*uu^4 + 272*uu^6 + 2659*uu^8 + 3964*uu^10
          + 1287*uu^12 + 128*uu^14 + 10*uu^16 )

       + order(1,16,5,5,10358) * ( 5*uu^4 + 272*uu^6 + 2958*uu^8 + 5060*uu^10
          + 1854*uu^12 + 194*uu^14 + 15*uu^16 )

       + order(1,16,5,6,10611) * ( 5*uu^4 + 272*uu^6 + 2958*uu^8 + 5180*uu^10
          + 1962*uu^12 + 216*uu^14 + 18*uu^16 )

       + order(1,16,5,7,10621) * ( 5*uu^4 + 272*uu^6 + 2958*uu^8 + 5180*uu^10
          + 1970*uu^12 + 218*uu^14 + 18*uu^16 )

       + order(1,16,5,8,10621) * ( 5*uu^4 + 272*uu^6 + 2958*uu^8 + 5180*uu^10
          + 1970*uu^12 + 218*uu^14 + 18*uu^16 )

       + order(1,16,5,9,10621) * ( 5*uu^4 + 272*uu^6 + 2958*uu^8 + 5180*uu^10
          + 1970*uu^12 + 218*uu^14 + 18*uu^16 )

       + order(1,16,5,10,10621) * ( 5*uu^4 + 272*uu^6 + 2958*uu^8 + 5180*uu^10
          + 1970*uu^12 + 218*uu^14 + 18*uu^16 )

       + order(1,16,5,11,10621) * ( 5*uu^4 + 272*uu^6 + 2958*uu^8 + 5180*uu^10
          + 1970*uu^12 + 218*uu^14 + 18*uu^16 )

       + order(1,16,5,12,10621) * ( 5*uu^4 + 272*uu^6 + 2958*uu^8 + 5180*uu^10
          + 1970*uu^12 + 218*uu^14 + 18*uu^16 )

       + order(1,16,6,2,152) * ( 2*uu^4 + 28*uu^6 + 69*uu^8 + 40*uu^10 + 10*
         uu^12 + 2*uu^14 + uu^16 )

       + order(1,16,6,3,3150) * ( 5*uu^4 + 188*uu^6 + 1258*uu^8 + 1304*uu^10
          + 352*uu^12 + 38*uu^14 + 5*uu^16 )

       + order(1,16,6,4,8474) * ( 5*uu^4 + 272*uu^6 + 2685*uu^8 + 4062*uu^10
          + 1312*uu^12 + 128*uu^14 + 10*uu^16 )

       + order(1,16,6,5,10590) * ( 5*uu^4 + 272*uu^6 + 2985*uu^8 + 5194*uu^10
          + 1921*uu^12 + 198*uu^14 + 15*uu^16 )

       + order(1,16,6,6,10884) * ( 5*uu^4 + 272*uu^6 + 2985*uu^8 + 5320*uu^10
          + 2055*uu^12 + 229*uu^14 + 18*uu^16 )

       + order(1,16,6,7,10908) * ( 5*uu^4 + 272*uu^6 + 2985*uu^8 + 5320*uu^10
          + 2070*uu^12 + 236*uu^14 + 20*uu^16 )

       + order(1,16,6,8,10909) * ( 5*uu^4 + 272*uu^6 + 2985*uu^8 + 5320*uu^10
          + 2070*uu^12 + 237*uu^14 + 20*uu^16 )

       + order(1,16,6,9,10909) * ( 5*uu^4 + 272*uu^6 + 2985*uu^8 + 5320*uu^10
          + 2070*uu^12 + 237*uu^14 + 20*uu^16 )

       + order(1,16,6,10,10909) * ( 5*uu^4 + 272*uu^6 + 2985*uu^8 + 5320*uu^10
          + 2070*uu^12 + 237*uu^14 + 20*uu^16 )

       + order(1,16,6,11,10909) * ( 5*uu^4 + 272*uu^6 + 2985*uu^8 + 5320*uu^10
          + 2070*uu^12 + 237*uu^14 + 20*uu^16 )

       + order(1,16,6,12,10909) * ( 5*uu^4 + 272*uu^6 + 2985*uu^8 + 5320*uu^10
          + 2070*uu^12 + 237*uu^14 + 20*uu^16 )

       + order(1,16,7,2,153) * ( 2*uu^4 + 28*uu^6 + 69*uu^8 + 41*uu^10 + 10*
         uu^12 + 2*uu^14 + uu^16 )

       + order(1,16,7,3,3156) * ( 5*uu^4 + 188*uu^6 + 1259*uu^8 + 1309*uu^10
          + 352*uu^12 + 38*uu^14 + 5*uu^16 )

       + order(1,16,7,4,8486) * ( 5*uu^4 + 272*uu^6 + 2686*uu^8 + 4071*uu^10
          + 1314*uu^12 + 128*uu^14 + 10*uu^16 )

       + order(1,16,7,5,10607) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5204*uu^10
          + 1927*uu^12 + 198*uu^14 + 15*uu^16 )

       + order(1,16,7,6,10906) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5330*uu^10
          + 2064*uu^12 + 231*uu^14 + 18*uu^16 )

       + order(1,16,7,7,10933) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5330*uu^10
          + 2080*uu^12 + 240*uu^14 + 20*uu^16 )

       + order(1,16,7,8,10936) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5330*uu^10
          + 2080*uu^12 + 242*uu^14 + 21*uu^16 )

       + order(1,16,7,9,10936) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5330*uu^10
          + 2080*uu^12 + 242*uu^14 + 21*uu^16 )

       + order(1,16,7,10,10936) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5330*uu^10
          + 2080*uu^12 + 242*uu^14 + 21*uu^16 )

       + order(1,16,7,11,10936) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5330*uu^10
          + 2080*uu^12 + 242*uu^14 + 21*uu^16 )

       + order(1,16,7,12,10936) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5330*uu^10
          + 2080*uu^12 + 242*uu^14 + 21*uu^16 )

       + order(1,16,8,2,153) * ( 2*uu^4 + 28*uu^6 + 69*uu^8 + 41*uu^10 + 10*
         uu^12 + 2*uu^14 + uu^16 )

       + order(1,16,8,3,3157) * ( 5*uu^4 + 188*uu^6 + 1259*uu^8 + 1310*uu^10
          + 352*uu^12 + 38*uu^14 + 5*uu^16 )

       + order(1,16,8,4,8487) * ( 5*uu^4 + 272*uu^6 + 2686*uu^8 + 4072*uu^10
          + 1314*uu^12 + 128*uu^14 + 10*uu^16 )

       + order(1,16,8,5,10609) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5205*uu^10
          + 1928*uu^12 + 198*uu^14 + 15*uu^16 )

       + order(1,16,8,6,10908) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2065*uu^12 + 231*uu^14 + 18*uu^16 )

       + order(1,16,8,7,10936) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2081*uu^12 + 241*uu^14 + 20*uu^16 )

       + order(1,16,8,8,10939) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2081*uu^12 + 243*uu^14 + 21*uu^16 )

       + order(1,16,8,9,10940) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2081*uu^12 + 243*uu^14 + 22*uu^16 )

       + order(1,16,8,10,10940) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2081*uu^12 + 243*uu^14 + 22*uu^16 )

       + order(1,16,8,11,10940) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2081*uu^12 + 243*uu^14 + 22*uu^16 )

       + order(1,16,8,12,10940) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2081*uu^12 + 243*uu^14 + 22*uu^16 )

       + order(1,16,9,2,153) * ( 2*uu^4 + 28*uu^6 + 69*uu^8 + 41*uu^10 + 10*
         uu^12 + 2*uu^14 + uu^16 )

       + order(1,16,9,3,3157) * ( 5*uu^4 + 188*uu^6 + 1259*uu^8 + 1310*uu^10
          + 352*uu^12 + 38*uu^14 + 5*uu^16 )

       + order(1,16,9,4,8487) * ( 5*uu^4 + 272*uu^6 + 2686*uu^8 + 4072*uu^10
          + 1314*uu^12 + 128*uu^14 + 10*uu^16 )

       + order(1,16,9,5,10609) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5205*uu^10
          + 1928*uu^12 + 198*uu^14 + 15*uu^16 )

       + order(1,16,9,6,10908) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2065*uu^12 + 231*uu^14 + 18*uu^16 )

       + order(1,16,9,7,10936) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2081*uu^12 + 241*uu^14 + 20*uu^16 )

       + order(1,16,9,8,10939) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2081*uu^12 + 243*uu^14 + 21*uu^16 )

       + order(1,16,9,9,10940) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2081*uu^12 + 243*uu^14 + 22*uu^16 )

       + order(1,16,9,10,10940) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2081*uu^12 + 243*uu^14 + 22*uu^16 )

       + order(1,16,9,11,10940) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2081*uu^12 + 243*uu^14 + 22*uu^16 )

       + order(1,16,9,12,10940) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2081*uu^12 + 243*uu^14 + 22*uu^16 )

       + order(1,16,10,2,153) * ( 2*uu^4 + 28*uu^6 + 69*uu^8 + 41*uu^10 + 10*
         uu^12 + 2*uu^14 + uu^16 )

       + order(1,16,10,3,3157) * ( 5*uu^4 + 188*uu^6 + 1259*uu^8 + 1310*uu^10
          + 352*uu^12 + 38*uu^14 + 5*uu^16 )

       + order(1,16,10,4,8487) * ( 5*uu^4 + 272*uu^6 + 2686*uu^8 + 4072*uu^10
          + 1314*uu^12 + 128*uu^14 + 10*uu^16 )

       + order(1,16,10,5,10609) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5205*uu^10
          + 1928*uu^12 + 198*uu^14 + 15*uu^16 )

       + order(1,16,10,6,10908) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2065*uu^12 + 231*uu^14 + 18*uu^16 )

       + order(1,16,10,7,10936) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2081*uu^12 + 241*uu^14 + 20*uu^16 )

       + order(1,16,10,8,10939) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2081*uu^12 + 243*uu^14 + 21*uu^16 )

       + order(1,16,10,9,10940) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2081*uu^12 + 243*uu^14 + 22*uu^16 )

       + order(1,16,10,10,10940) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*
         uu^10 + 2081*uu^12 + 243*uu^14 + 22*uu^16 )

       + order(1,16,10,11,10940) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*
         uu^10 + 2081*uu^12 + 243*uu^14 + 22*uu^16 )

       + order(1,16,10,12,10940) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*
         uu^10 + 2081*uu^12 + 243*uu^14 + 22*uu^16 )

       + order(1,16,11,2,153) * ( 2*uu^4 + 28*uu^6 + 69*uu^8 + 41*uu^10 + 10*
         uu^12 + 2*uu^14 + uu^16 )

       + order(1,16,11,3,3157) * ( 5*uu^4 + 188*uu^6 + 1259*uu^8 + 1310*uu^10
          + 352*uu^12 + 38*uu^14 + 5*uu^16 )

       + order(1,16,11,4,8487) * ( 5*uu^4 + 272*uu^6 + 2686*uu^8 + 4072*uu^10
          + 1314*uu^12 + 128*uu^14 + 10*uu^16 )

       + order(1,16,11,5,10609) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5205*uu^10
          + 1928*uu^12 + 198*uu^14 + 15*uu^16 )

       + order(1,16,11,6,10908) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2065*uu^12 + 231*uu^14 + 18*uu^16 )

       + order(1,16,11,7,10936) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2081*uu^12 + 241*uu^14 + 20*uu^16 )

       + order(1,16,11,8,10939) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2081*uu^12 + 243*uu^14 + 21*uu^16 )

       + order(1,16,11,9,10940) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2081*uu^12 + 243*uu^14 + 22*uu^16 )

       + order(1,16,11,10,10940) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*
         uu^10 + 2081*uu^12 + 243*uu^14 + 22*uu^16 )

       + order(1,16,11,11,10940) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*
         uu^10 + 2081*uu^12 + 243*uu^14 + 22*uu^16 )

       + order(1,16,11,12,10940) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*
         uu^10 + 2081*uu^12 + 243*uu^14 + 22*uu^16 )

       + order(1,16,12,2,153) * ( 2*uu^4 + 28*uu^6 + 69*uu^8 + 41*uu^10 + 10*
         uu^12 + 2*uu^14 + uu^16 )

       + order(1,16,12,3,3157) * ( 5*uu^4 + 188*uu^6 + 1259*uu^8 + 1310*uu^10
          + 352*uu^12 + 38*uu^14 + 5*uu^16 )

       + order(1,16,12,4,8487) * ( 5*uu^4 + 272*uu^6 + 2686*uu^8 + 4072*uu^10
          + 1314*uu^12 + 128*uu^14 + 10*uu^16 )

       + order(1,16,12,5,10609) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5205*uu^10
          + 1928*uu^12 + 198*uu^14 + 15*uu^16 )

       + order(1,16,12,6,10908) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2065*uu^12 + 231*uu^14 + 18*uu^16 )

       + order(1,16,12,7,10936) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2081*uu^12 + 241*uu^14 + 20*uu^16 )

       + order(1,16,12,8,10939) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2081*uu^12 + 243*uu^14 + 21*uu^16 )

       + order(1,16,12,9,10940) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*uu^10
          + 2081*uu^12 + 243*uu^14 + 22*uu^16 )

       + order(1,16,12,10,10940) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*
         uu^10 + 2081*uu^12 + 243*uu^14 + 22*uu^16 )

       + order(1,16,12,11,10940) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*
         uu^10 + 2081*uu^12 + 243*uu^14 + 22*uu^16 )

       + order(1,16,12,12,10940) * ( 5*uu^4 + 272*uu^6 + 2986*uu^8 + 5331*
         uu^10 + 2081*uu^12 + 243*uu^14 + 22*uu^16 )

       + order(2,5,3,3,1) * ( uu^4 )

       + order(2,5,3,4,1) * ( uu^4 )

       + order(2,5,3,5,1) * ( uu^4 )

       + order(2,5,3,6,1) * ( uu^4 )

       + order(2,5,3,7,1) * ( uu^4 )

       + order(2,5,3,8,1) * ( uu^4 )

       + order(2,5,3,9,1) * ( uu^4 )

       + order(2,5,3,10,1) * ( uu^4 )

       + order(2,5,3,11,1) * ( uu^4 )

       + order(2,5,3,12,1) * ( uu^4 )

       + order(2,7,3,3,3) * ( uu^4 + 2*uu^6 )

       + order(2,7,3,4,3) * ( uu^4 + 2*uu^6 )

       + order(2,7,3,5,3) * ( uu^4 + 2*uu^6 )

       + order(2,7,3,6,3) * ( uu^4 + 2*uu^6 )

       + order(2,7,3,7,3) * ( uu^4 + 2*uu^6 )

       + order(2,7,3,8,3) * ( uu^4 + 2*uu^6 )

       + order(2,7,3,9,3) * ( uu^4 + 2*uu^6 )

       + order(2,7,3,10,3) * ( uu^4 + 2*uu^6 )

       + order(2,7,3,11,3) * ( uu^4 + 2*uu^6 )

       + order(2,7,3,12,3) * ( uu^4 + 2*uu^6 )

       + order(2,8,2,2,1) * ( uu^6 )

       + order(2,8,2,3,2) * ( 2*uu^6 )

       + order(2,8,2,4,2) * ( 2*uu^6 )

       + order(2,8,2,5,2) * ( 2*uu^6 )

       + order(2,8,2,6,2) * ( 2*uu^6 )

       + order(2,8,2,7,2) * ( 2*uu^6 )

       + order(2,8,2,8,2) * ( 2*uu^6 )

       + order(2,8,2,9,2) * ( 2*uu^6 )

       + order(2,8,2,10,2) * ( 2*uu^6 )

       + order(2,8,2,11,2) * ( 2*uu^6 )

       + order(2,8,2,12,2) * ( 2*uu^6 )

       + order(2,8,4,3,1) * ( uu^6 )

       + order(2,8,4,4,2) * ( 2*uu^6 )

       + order(2,8,4,5,2) * ( 2*uu^6 )

       + order(2,8,4,6,2) * ( 2*uu^6 )

       + order(2,8,4,7,2) * ( 2*uu^6 )

       + order(2,8,4,8,2) * ( 2*uu^6 )

       + order(2,8,4,9,2) * ( 2*uu^6 )

       + order(2,8,4,10,2) * ( 2*uu^6 )

       + order(2,8,4,11,2) * ( 2*uu^6 )

       + order(2,8,4,12,2) * ( 2*uu^6 )

       + order(2,9,3,2,2) * ( uu^4 + uu^6 )

       + order(2,9,3,3,11) * ( 2*uu^4 + 6*uu^6 + 3*uu^8 )

       + order(2,9,3,4,15) * ( 2*uu^4 + 9*uu^6 + 4*uu^8 )

       + order(2,9,3,5,15) * ( 2*uu^4 + 9*uu^6 + 4*uu^8 )

       + order(2,9,3,6,15) * ( 2*uu^4 + 9*uu^6 + 4*uu^8 )

       + order(2,9,3,7,15) * ( 2*uu^4 + 9*uu^6 + 4*uu^8 )

       + order(2,9,3,8,15) * ( 2*uu^4 + 9*uu^6 + 4*uu^8 )

       + order(2,9,3,9,15) * ( 2*uu^4 + 9*uu^6 + 4*uu^8 )

       + order(2,9,3,10,15) * ( 2*uu^4 + 9*uu^6 + 4*uu^8 )

       + order(2,9,3,11,15) * ( 2*uu^4 + 9*uu^6 + 4*uu^8 )

       + order(2,9,3,12,15) * ( 2*uu^4 + 9*uu^6 + 4*uu^8 )

       + order(2,10,2,2,1) * ( uu^8 )

       + order(2,10,2,3,5) * ( 2*uu^6 + 3*uu^8 )

       + order(2,10,2,4,5) * ( 2*uu^6 + 3*uu^8 )

       + order(2,10,2,5,5) * ( 2*uu^6 + 3*uu^8 )

       + order(2,10,2,6,5) * ( 2*uu^6 + 3*uu^8 )

       + order(2,10,2,7,5) * ( 2*uu^6 + 3*uu^8 )

       + order(2,10,2,8,5) * ( 2*uu^6 + 3*uu^8 )

       + order(2,10,2,9,5) * ( 2*uu^6 + 3*uu^8 )

       + order(2,10,2,10,5) * ( 2*uu^6 + 3*uu^8 )

       + order(2,10,2,11,5) * ( 2*uu^6 + 3*uu^8 )

       + order(2,10,2,12,5) * ( 2*uu^6 + 3*uu^8 )

       + order(2,10,4,3,7) * ( 4*uu^6 + 3*uu^8 )

       + order(2,10,4,4,14) * ( 7*uu^6 + 7*uu^8 )

       + order(2,10,4,5,15) * ( 7*uu^6 + 8*uu^8 )

       + order(2,10,4,6,15) * ( 7*uu^6 + 8*uu^8 )

       + order(2,10,4,7,15) * ( 7*uu^6 + 8*uu^8 )

       + order(2,10,4,8,15) * ( 7*uu^6 + 8*uu^8 )

       + order(2,10,4,9,15) * ( 7*uu^6 + 8*uu^8 )

       + order(2,10,4,10,15) * ( 7*uu^6 + 8*uu^8 )

       + order(2,10,4,11,15) * ( 7*uu^6 + 8*uu^8 )

       + order(2,10,4,12,15) * ( 7*uu^6 + 8*uu^8 )

       + order(2,11,3,2,3) * ( 2*uu^6 + uu^8 )

       + order(2,11,3,3,42) * ( 2*uu^4 + 17*uu^6 + 19*uu^8 + 4*uu^10 )

       + order(2,11,3,4,63) * ( 2*uu^4 + 24*uu^6 + 31*uu^8 + 6*uu^10 )

       + order(2,11,3,5,64) * ( 2*uu^4 + 24*uu^6 + 32*uu^8 + 6*uu^10 )

       + order(2,11,3,6,64) * ( 2*uu^4 + 24*uu^6 + 32*uu^8 + 6*uu^10 )

       + order(2,11,3,7,64) * ( 2*uu^4 + 24*uu^6 + 32*uu^8 + 6*uu^10 )

       + order(2,11,3,8,64) * ( 2*uu^4 + 24*uu^6 + 32*uu^8 + 6*uu^10 )

       + order(2,11,3,9,64) * ( 2*uu^4 + 24*uu^6 + 32*uu^8 + 6*uu^10 )

       + order(2,11,3,10,64) * ( 2*uu^4 + 24*uu^6 + 32*uu^8 + 6*uu^10 )

       + order(2,11,3,11,64) * ( 2*uu^4 + 24*uu^6 + 32*uu^8 + 6*uu^10 )

       + order(2,11,3,12,64) * ( 2*uu^4 + 24*uu^6 + 32*uu^8 + 6*uu^10 )

       + order(2,11,5,4,7) * ( uu^6 + 6*uu^8 )

       + order(2,11,5,5,8) * ( uu^6 + 7*uu^8 )

       + order(2,11,5,6,8) * ( uu^6 + 7*uu^8 )

       + order(2,11,5,7,8) * ( uu^6 + 7*uu^8 )

       + order(2,11,5,8,8) * ( uu^6 + 7*uu^8 )

       + order(2,11,5,9,8) * ( uu^6 + 7*uu^8 )

       + order(2,11,5,10,8) * ( uu^6 + 7*uu^8 )

       + order(2,11,5,11,8) * ( uu^6 + 7*uu^8 )

       + order(2,11,5,12,8) * ( uu^6 + 7*uu^8 )

       + order(2,11,7,5,1) * ( uu^8 )

       + order(2,11,7,6,1) * ( uu^8 )

       + order(2,11,7,7,1) * ( uu^8 )

       + order(2,11,7,8,1) * ( uu^8 )

       + order(2,11,7,9,1) * ( uu^8 )

       + order(2,11,7,10,1) * ( uu^8 )

       + order(2,11,7,11,1) * ( uu^8 )

       + order(2,11,7,12,1) * ( uu^8 )

       + order(2,12,2,2,3) * ( uu^6 + uu^8 + uu^10 )

       + order(2,12,2,3,17) * ( 5*uu^6 + 7*uu^8 + 5*uu^10 )

       + order(2,12,2,4,22) * ( 6*uu^6 + 10*uu^8 + 6*uu^10 )

       + order(2,12,2,5,22) * ( 6*uu^6 + 10*uu^8 + 6*uu^10 )

       + order(2,12,2,6,22) * ( 6*uu^6 + 10*uu^8 + 6*uu^10 )

       + order(2,12,2,7,22) * ( 6*uu^6 + 10*uu^8 + 6*uu^10 )

       + order(2,12,2,8,22) * ( 6*uu^6 + 10*uu^8 + 6*uu^10 )

       + order(2,12,2,9,22) * ( 6*uu^6 + 10*uu^8 + 6*uu^10 )

       + order(2,12,2,10,22) * ( 6*uu^6 + 10*uu^8 + 6*uu^10 )

       + order(2,12,2,11,22) * ( 6*uu^6 + 10*uu^8 + 6*uu^10 )

       + order(2,12,2,12,22) * ( 6*uu^6 + 10*uu^8 + 6*uu^10 )

       + order(2,12,4,2,1) * ( uu^6 )

       + order(2,12,4,3,48) * ( 15*uu^6 + 29*uu^8 + 4*uu^10 )

       + order(2,12,4,4,115) * ( 26*uu^6 + 71*uu^8 + 18*uu^10 )

       + order(2,12,4,5,125) * ( 26*uu^6 + 78*uu^8 + 21*uu^10 )

       + order(2,12,4,6,125) * ( 26*uu^6 + 78*uu^8 + 21*uu^10 )

       + order(2,12,4,7,125) * ( 26*uu^6 + 78*uu^8 + 21*uu^10 )

       + order(2,12,4,8,125) * ( 26*uu^6 + 78*uu^8 + 21*uu^10 )

       + order(2,12,4,9,125) * ( 26*uu^6 + 78*uu^8 + 21*uu^10 )

       + order(2,12,4,10,125) * ( 26*uu^6 + 78*uu^8 + 21*uu^10 )

       + order(2,12,4,11,125) * ( 26*uu^6 + 78*uu^8 + 21*uu^10 )

       + order(2,12,4,12,125) * ( 26*uu^6 + 78*uu^8 + 21*uu^10 )

       + order(2,12,6,4,5) * ( 5*uu^8 )

       + order(2,12,6,5,10) * ( 8*uu^8 + 2*uu^10 )

       + order(2,12,6,6,10) * ( 8*uu^8 + 2*uu^10 )

       + order(2,12,6,7,10) * ( 8*uu^8 + 2*uu^10 )

       + order(2,12,6,8,10) * ( 8*uu^8 + 2*uu^10 )

       + order(2,12,6,9,10) * ( 8*uu^8 + 2*uu^10 )

       + order(2,12,6,10,10) * ( 8*uu^8 + 2*uu^10 )

       + order(2,12,6,11,10) * ( 8*uu^8 + 2*uu^10 )

       + order(2,12,6,12,10) * ( 8*uu^8 + 2*uu^10 )

       + order(2,13,3,2,12) * ( uu^4 + 5*uu^6 + 5*uu^8 + uu^10 )

       + order(2,13,3,3,167) * ( 3*uu^4 + 38*uu^6 + 84*uu^8 + 37*uu^10 + 5*
         uu^12 )

       + order(2,13,3,4,299) * ( 3*uu^4 + 56*uu^6 + 155*uu^8 + 76*uu^10 + 9*
         uu^12 )

       + order(2,13,3,5,314) * ( 3*uu^4 + 56*uu^6 + 165*uu^8 + 81*uu^10 + 9*
         uu^12 )

       + order(2,13,3,6,314) * ( 3*uu^4 + 56*uu^6 + 165*uu^8 + 81*uu^10 + 9*
         uu^12 )

       + order(2,13,3,7,314) * ( 3*uu^4 + 56*uu^6 + 165*uu^8 + 81*uu^10 + 9*
         uu^12 )

       + order(2,13,3,8,314) * ( 3*uu^4 + 56*uu^6 + 165*uu^8 + 81*uu^10 + 9*
         uu^12 )

       + order(2,13,3,9,314) * ( 3*uu^4 + 56*uu^6 + 165*uu^8 + 81*uu^10 + 9*
         uu^12 )

       + order(2,13,3,10,314) * ( 3*uu^4 + 56*uu^6 + 165*uu^8 + 81*uu^10 + 9*
         uu^12 )

       + order(2,13,3,11,314) * ( 3*uu^4 + 56*uu^6 + 165*uu^8 + 81*uu^10 + 9*
         uu^12 )

       + order(2,13,3,12,314) * ( 3*uu^4 + 56*uu^6 + 165*uu^8 + 81*uu^10 + 9*
         uu^12 )

       + order(2,13,5,3,21) * ( 3*uu^6 + 17*uu^8 + uu^10 )

       + order(2,13,5,4,109) * ( 5*uu^6 + 74*uu^8 + 30*uu^10 )

       + order(2,13,5,5,139) * ( 5*uu^6 + 88*uu^8 + 46*uu^10 )

       + order(2,13,5,6,140) * ( 5*uu^6 + 88*uu^8 + 47*uu^10 )

       + order(2,13,5,7,140) * ( 5*uu^6 + 88*uu^8 + 47*uu^10 )

       + order(2,13,5,8,140) * ( 5*uu^6 + 88*uu^8 + 47*uu^10 )

       + order(2,13,5,9,140) * ( 5*uu^6 + 88*uu^8 + 47*uu^10 )

       + order(2,13,5,10,140) * ( 5*uu^6 + 88*uu^8 + 47*uu^10 )

       + order(2,13,5,11,140) * ( 5*uu^6 + 88*uu^8 + 47*uu^10 )

       + order(2,13,5,12,140) * ( 5*uu^6 + 88*uu^8 + 47*uu^10 )

       + order(2,13,7,3,1) * ( uu^8 )

       + order(2,13,7,4,2) * ( 2*uu^8 )

       + order(2,13,7,5,9) * ( 5*uu^8 + 4*uu^10 )

       + order(2,13,7,6,10) * ( 5*uu^8 + 5*uu^10 )

       + order(2,13,7,7,10) * ( 5*uu^8 + 5*uu^10 )

       + order(2,13,7,8,10) * ( 5*uu^8 + 5*uu^10 )

       + order(2,13,7,9,10) * ( 5*uu^8 + 5*uu^10 )

       + order(2,13,7,10,10) * ( 5*uu^8 + 5*uu^10 )

       + order(2,13,7,11,10) * ( 5*uu^8 + 5*uu^10 )

       + order(2,13,7,12,10) * ( 5*uu^8 + 5*uu^10 )

       + order(2,14,2,2,3) * ( uu^8 + uu^10 + uu^12 )

       + order(2,14,2,3,41) * ( 5*uu^6 + 16*uu^8 + 14*uu^10 + 6*uu^12 )

       + order(2,14,2,4,58) * ( 7*uu^6 + 24*uu^8 + 20*uu^10 + 7*uu^12 )

       + order(2,14,2,5,58) * ( 7*uu^6 + 24*uu^8 + 20*uu^10 + 7*uu^12 )

       + order(2,14,2,6,58) * ( 7*uu^6 + 24*uu^8 + 20*uu^10 + 7*uu^12 )

       + order(2,14,2,7,58) * ( 7*uu^6 + 24*uu^8 + 20*uu^10 + 7*uu^12 )

       + order(2,14,2,8,58) * ( 7*uu^6 + 24*uu^8 + 20*uu^10 + 7*uu^12 )

       + order(2,14,2,9,58) * ( 7*uu^6 + 24*uu^8 + 20*uu^10 + 7*uu^12 )

       + order(2,14,2,10,58) * ( 7*uu^6 + 24*uu^8 + 20*uu^10 + 7*uu^12 )

       + order(2,14,2,11,58) * ( 7*uu^6 + 24*uu^8 + 20*uu^10 + 7*uu^12 )

       + order(2,14,2,12,58) * ( 7*uu^6 + 24*uu^8 + 20*uu^10 + 7*uu^12 )

       + order(2,14,4,2,7) * ( 3*uu^6 + 4*uu^8 )

       + order(2,14,4,3,301) * ( 40*uu^6 + 172*uu^8 + 83*uu^10 + 6*uu^12 )

       + order(2,14,4,4,806) * ( 65*uu^6 + 416*uu^8 + 292*uu^10 + 33*uu^12 )

       + order(2,14,4,5,931) * ( 65*uu^6 + 466*uu^8 + 357*uu^10 + 43*uu^12 )

       + order(2,14,4,6,935) * ( 65*uu^6 + 466*uu^8 + 361*uu^10 + 43*uu^12 )

       + order(2,14,4,7,935) * ( 65*uu^6 + 466*uu^8 + 361*uu^10 + 43*uu^12 )

       + order(2,14,4,8,935) * ( 65*uu^6 + 466*uu^8 + 361*uu^10 + 43*uu^12 )

       + order(2,14,4,9,935) * ( 65*uu^6 + 466*uu^8 + 361*uu^10 + 43*uu^12 )

       + order(2,14,4,10,935) * ( 65*uu^6 + 466*uu^8 + 361*uu^10 + 43*uu^12 )

       + order(2,14,4,11,935) * ( 65*uu^6 + 466*uu^8 + 361*uu^10 + 43*uu^12 )

       + order(2,14,4,12,935) * ( 65*uu^6 + 466*uu^8 + 361*uu^10 + 43*uu^12 )

       + order(2,14,6,3,9) * ( 8*uu^8 + uu^10 )

       + order(2,14,6,4,80) * ( 44*uu^8 + 36*uu^10 )

       + order(2,14,6,5,144) * ( 60*uu^8 + 80*uu^10 + 4*uu^12 )

       + order(2,14,6,6,151) * ( 60*uu^8 + 86*uu^10 + 5*uu^12 )

       + order(2,14,6,7,151) * ( 60*uu^8 + 86*uu^10 + 5*uu^12 )

       + order(2,14,6,8,151) * ( 60*uu^8 + 86*uu^10 + 5*uu^12 )

       + order(2,14,6,9,151) * ( 60*uu^8 + 86*uu^10 + 5*uu^12 )

       + order(2,14,6,10,151) * ( 60*uu^8 + 86*uu^10 + 5*uu^12 )

       + order(2,14,6,11,151) * ( 60*uu^8 + 86*uu^10 + 5*uu^12 )

       + order(2,14,6,12,151) * ( 60*uu^8 + 86*uu^10 + 5*uu^12 )

       + order(2,14,8,5,1) * ( uu^10 )

       + order(2,14,8,6,3) * ( 3*uu^10 )

       + order(2,14,8,7,3) * ( 3*uu^10 )

       + order(2,14,8,8,3) * ( 3*uu^10 )

       + order(2,14,8,9,3) * ( 3*uu^10 )

       + order(2,14,8,10,3) * ( 3*uu^10 )

       + order(2,14,8,11,3) * ( 3*uu^10 )

       + order(2,14,8,12,3) * ( 3*uu^10 )

       + order(2,15,3,2,33) * ( uu^4 + 9*uu^6 + 14*uu^8 + 8*uu^10 + uu^12 )

       + order(2,15,3,3,661) * ( 3*uu^4 + 77*uu^6 + 287*uu^8 + 227*uu^10 + 61*
         uu^12 + 6*uu^14 )

       + order(2,15,3,4,1400) * ( 3*uu^4 + 113*uu^6 + 574*uu^8 + 550*uu^10 + 
         148*uu^12 + 12*uu^14 )

       + order(2,15,3,5,1532) * ( 3*uu^4 + 113*uu^6 + 621*uu^8 + 620*uu^10 + 
         163*uu^12 + 12*uu^14 )

       + order(2,15,3,6,1534) * ( 3*uu^4 + 113*uu^6 + 621*uu^8 + 622*uu^10 + 
         163*uu^12 + 12*uu^14 )

       + order(2,15,3,7,1534) * ( 3*uu^4 + 113*uu^6 + 621*uu^8 + 622*uu^10 + 
         163*uu^12 + 12*uu^14 )

       + order(2,15,3,8,1534) * ( 3*uu^4 + 113*uu^6 + 621*uu^8 + 622*uu^10 + 
         163*uu^12 + 12*uu^14 )

       + order(2,15,3,9,1534) * ( 3*uu^4 + 113*uu^6 + 621*uu^8 + 622*uu^10 + 
         163*uu^12 + 12*uu^14 )

       + order(2,15,3,10,1534) * ( 3*uu^4 + 113*uu^6 + 621*uu^8 + 622*uu^10 + 
         163*uu^12 + 12*uu^14 )

       + order(2,15,3,11,1534) * ( 3*uu^4 + 113*uu^6 + 621*uu^8 + 622*uu^10 + 
         163*uu^12 + 12*uu^14 )

       + order(2,15,3,12,1534) * ( 3*uu^4 + 113*uu^6 + 621*uu^8 + 622*uu^10 + 
         163*uu^12 + 12*uu^14 )

       + order(2,15,5,2,3) * ( uu^6 + 2*uu^8 )

       + order(2,15,5,3,255) * ( 9*uu^6 + 149*uu^8 + 96*uu^10 + uu^12 )

       + order(2,15,5,4,1146) * ( 16*uu^6 + 478*uu^8 + 573*uu^10 + 79*uu^12 )

       + order(2,15,5,5,1566) * ( 16*uu^6 + 562*uu^8 + 839*uu^10 + 149*uu^12 )

       + order(2,15,5,6,1599) * ( 16*uu^6 + 562*uu^8 + 863*uu^10 + 158*uu^12 )

       + order(2,15,5,7,1599) * ( 16*uu^6 + 562*uu^8 + 863*uu^10 + 158*uu^12 )

       + order(2,15,5,8,1599) * ( 16*uu^6 + 562*uu^8 + 863*uu^10 + 158*uu^12 )

       + order(2,15,5,9,1599) * ( 16*uu^6 + 562*uu^8 + 863*uu^10 + 158*uu^12 )

       + order(2,15,5,10,1599) * ( 16*uu^6 + 562*uu^8 + 863*uu^10 + 158*uu^12
          )

       + order(2,15,5,11,1599) * ( 16*uu^6 + 562*uu^8 + 863*uu^10 + 158*uu^12
          )

       + order(2,15,5,12,1599) * ( 16*uu^6 + 562*uu^8 + 863*uu^10 + 158*uu^12
          )

       + order(2,15,7,3,6) * ( 4*uu^8 + 2*uu^10 )

       + order(2,15,7,4,39) * ( 13*uu^8 + 26*uu^10 )

       + order(2,15,7,5,118) * ( 23*uu^8 + 81*uu^10 + 14*uu^12 )

       + order(2,15,7,6,141) * ( 23*uu^8 + 96*uu^10 + 22*uu^12 )

       + order(2,15,7,7,142) * ( 23*uu^8 + 96*uu^10 + 23*uu^12 )

       + order(2,15,7,8,142) * ( 23*uu^8 + 96*uu^10 + 23*uu^12 )

       + order(2,15,7,9,142) * ( 23*uu^8 + 96*uu^10 + 23*uu^12 )

       + order(2,15,7,10,142) * ( 23*uu^8 + 96*uu^10 + 23*uu^12 )

       + order(2,15,7,11,142) * ( 23*uu^8 + 96*uu^10 + 23*uu^12 )

       + order(2,15,7,12,142) * ( 23*uu^8 + 96*uu^10 + 23*uu^12 )

       + order(2,16,2,2,11) * ( 2*uu^6 + 3*uu^8 + 3*uu^10 + 2*uu^12 + uu^14 )

       + order(2,16,2,3,117) * ( 11*uu^6 + 34*uu^8 + 41*uu^10 + 23*uu^12 + 8*
         uu^14 )

       + order(2,16,2,4,191) * ( 14*uu^6 + 57*uu^8 + 72*uu^10 + 38*uu^12 + 10*
         uu^14 )

       + order(2,16,2,5,194) * ( 14*uu^6 + 58*uu^8 + 74*uu^10 + 38*uu^12 + 10*
         uu^14 )

       + order(2,16,2,6,194) * ( 14*uu^6 + 58*uu^8 + 74*uu^10 + 38*uu^12 + 10*
         uu^14 )

       + order(2,16,2,7,194) * ( 14*uu^6 + 58*uu^8 + 74*uu^10 + 38*uu^12 + 10*
         uu^14 )

       + order(2,16,2,8,194) * ( 14*uu^6 + 58*uu^8 + 74*uu^10 + 38*uu^12 + 10*
         uu^14 )

       + order(2,16,2,9,194) * ( 14*uu^6 + 58*uu^8 + 74*uu^10 + 38*uu^12 + 10*
         uu^14 )

       + order(2,16,2,10,194) * ( 14*uu^6 + 58*uu^8 + 74*uu^10 + 38*uu^12 + 10
         *uu^14 )

       + order(2,16,2,11,194) * ( 14*uu^6 + 58*uu^8 + 74*uu^10 + 38*uu^12 + 10
         *uu^14 )

       + order(2,16,2,12,194) * ( 14*uu^6 + 58*uu^8 + 74*uu^10 + 38*uu^12 + 10
         *uu^14 )

       + order(2,16,4,2,40) * ( 9*uu^6 + 23*uu^8 + 8*uu^10 )

       + order(2,16,4,3,1784) * ( 97*uu^6 + 763*uu^8 + 750*uu^10 + 167*uu^12
          + 7*uu^14 )

       + order(2,16,4,4,5564) * ( 152*uu^6 + 1862*uu^8 + 2684*uu^10 + 811*
         uu^12 + 55*uu^14 )

       + order(2,16,4,5,6870) * ( 152*uu^6 + 2096*uu^8 + 3423*uu^10 + 1121*
         uu^12 + 78*uu^14 )

       + order(2,16,4,6,6954) * ( 152*uu^6 + 2096*uu^8 + 3479*uu^10 + 1148*
         uu^12 + 79*uu^14 )

       + order(2,16,4,7,6955) * ( 152*uu^6 + 2096*uu^8 + 3479*uu^10 + 1149*
         uu^12 + 79*uu^14 )

       + order(2,16,4,8,6955) * ( 152*uu^6 + 2096*uu^8 + 3479*uu^10 + 1149*
         uu^12 + 79*uu^14 )

       + order(2,16,4,9,6955) * ( 152*uu^6 + 2096*uu^8 + 3479*uu^10 + 1149*
         uu^12 + 79*uu^14 )

       + order(2,16,4,10,6955) * ( 152*uu^6 + 2096*uu^8 + 3479*uu^10 + 1149*
         uu^12 + 79*uu^14 )

       + order(2,16,4,11,6955) * ( 152*uu^6 + 2096*uu^8 + 3479*uu^10 + 1149*
         uu^12 + 79*uu^14 )

       + order(2,16,4,12,6955) * ( 152*uu^6 + 2096*uu^8 + 3479*uu^10 + 1149*
         uu^12 + 79*uu^14 )

       + order(2,16,6,2,1) * ( uu^8 )

       + order(2,16,6,3,155) * ( 76*uu^8 + 78*uu^10 + uu^12 )

       + order(2,16,6,4,1081) * ( 281*uu^8 + 670*uu^10 + 130*uu^12 )

       + order(2,16,6,5,1955) * ( 361*uu^8 + 1198*uu^10 + 386*uu^12 + 10*uu^14
          )

       + order(2,16,6,6,2109) * ( 361*uu^8 + 1274*uu^10 + 460*uu^12 + 14*uu^14
          )

       + order(2,16,6,7,2112) * ( 361*uu^8 + 1274*uu^10 + 463*uu^12 + 14*uu^14
          )

       + order(2,16,6,8,2112) * ( 361*uu^8 + 1274*uu^10 + 463*uu^12 + 14*uu^14
          )

       + order(2,16,6,9,2112) * ( 361*uu^8 + 1274*uu^10 + 463*uu^12 + 14*uu^14
          )

       + order(2,16,6,10,2112) * ( 361*uu^8 + 1274*uu^10 + 463*uu^12 + 14*
         uu^14 )

       + order(2,16,6,11,2112) * ( 361*uu^8 + 1274*uu^10 + 463*uu^12 + 14*
         uu^14 )

       + order(2,16,6,12,2112) * ( 361*uu^8 + 1274*uu^10 + 463*uu^12 + 14*
         uu^14 )

       + order(2,16,8,3,1) * ( uu^10 )

       + order(2,16,8,4,9) * ( 9*uu^10 )

       + order(2,16,8,5,46) * ( 36*uu^10 + 10*uu^12 )

       + order(2,16,8,6,79) * ( 51*uu^10 + 28*uu^12 )

       + order(2,16,8,7,82) * ( 51*uu^10 + 31*uu^12 )

       + order(2,16,8,8,82) * ( 51*uu^10 + 31*uu^12 )

       + order(2,16,8,9,82) * ( 51*uu^10 + 31*uu^12 )

       + order(2,16,8,10,82) * ( 51*uu^10 + 31*uu^12 )

       + order(2,16,8,11,82) * ( 51*uu^10 + 31*uu^12 )

       + order(2,16,8,12,82) * ( 51*uu^10 + 31*uu^12 )

       + order(3,6,2,4,1) * ( uu^5 )

       + order(3,6,2,5,1) * ( uu^4 )

       + order(3,6,3,4,1) * ( uu^5 )

       + order(3,6,3,5,1) * ( uu^4 )

       + order(3,6,4,4,1) * ( uu^5 )

       + order(3,6,4,5,1) * ( uu^4 )

       + order(3,6,5,4,1) * ( uu^5 )

       + order(3,6,5,5,1) * ( uu^4 )

       + order(3,6,6,4,1) * ( uu^5 )

       + order(3,6,6,5,1) * ( uu^4 )

       + order(3,6,7,4,1) * ( uu^5 )

       + order(3,6,7,5,1) * ( uu^4 )

       + order(3,6,8,4,1) * ( uu^5 )

       + order(3,6,8,5,1) * ( uu^4 )

       + order(3,6,9,4,1) * ( uu^5 )

       + order(3,6,9,5,1) * ( uu^4 )

       + order(3,6,10,4,1) * ( uu^5 )

       + order(3,6,10,5,1) * ( uu^4 )

       + order(3,6,11,4,1) * ( uu^5 )

       + order(3,6,11,5,1) * ( uu^4 )

       + order(3,6,12,4,1) * ( uu^5 )

       + order(3,6,12,5,1) * ( uu^4 )

       + order(3,8,2,3,1) * ( uu^6 )

       + order(3,8,2,4,2) * ( uu^5 + uu^7 )

       + order(3,8,2,5,1) * ( uu^6 )

       + order(3,8,3,3,2) * ( 2*uu^6 )

       + order(3,8,3,4,4) * ( 2*uu^5 + 2*uu^7 )

       + order(3,8,3,5,2) * ( 2*uu^6 )

       + order(3,8,4,2,1) * ( uu^5 )

       + order(3,8,4,3,2) * ( 2*uu^6 )

       + order(3,8,4,4,4) * ( 2*uu^5 + 2*uu^7 )

       + order(3,8,4,5,2) * ( 2*uu^6 )

       + order(3,8,5,2,1) * ( uu^5 )

       + order(3,8,5,3,2) * ( 2*uu^6 )

       + order(3,8,5,4,4) * ( 2*uu^5 + 2*uu^7 )

       + order(3,8,5,5,2) * ( 2*uu^6 )

       + order(3,8,6,2,1) * ( uu^5 )

       + order(3,8,6,3,2) * ( 2*uu^6 )

       + order(3,8,6,4,4) * ( 2*uu^5 + 2*uu^7 )

       + order(3,8,6,5,2) * ( 2*uu^6 )

       + order(3,8,7,2,1) * ( uu^5 )

       + order(3,8,7,3,2) * ( 2*uu^6 )

       + order(3,8,7,4,4) * ( 2*uu^5 + 2*uu^7 )

       + order(3,8,7,5,2) * ( 2*uu^6 )

       + order(3,8,8,2,1) * ( uu^5 )

       + order(3,8,8,3,2) * ( 2*uu^6 )

       + order(3,8,8,4,4) * ( 2*uu^5 + 2*uu^7 )

       + order(3,8,8,5,2) * ( 2*uu^6 )

       + order(3,8,9,2,1) * ( uu^5 )

       + order(3,8,9,3,2) * ( 2*uu^6 )

       + order(3,8,9,4,4) * ( 2*uu^5 + 2*uu^7 )

       + order(3,8,9,5,2) * ( 2*uu^6 )

       + order(3,8,10,2,1) * ( uu^5 )

       + order(3,8,10,3,2) * ( 2*uu^6 )

       + order(3,8,10,4,4) * ( 2*uu^5 + 2*uu^7 )

       + order(3,8,10,5,2) * ( 2*uu^6 )

       + order(3,8,11,2,1) * ( uu^5 )

       + order(3,8,11,3,2) * ( 2*uu^6 )

       + order(3,8,11,4,4) * ( 2*uu^5 + 2*uu^7 )

       + order(3,8,11,5,2) * ( 2*uu^6 )

       + order(3,8,12,2,1) * ( uu^5 )

       + order(3,8,12,3,2) * ( 2*uu^6 )

       + order(3,8,12,4,4) * ( 2*uu^5 + 2*uu^7 )

       + order(3,8,12,5,2) * ( 2*uu^6 )

       + order(3,10,2,3,4) * ( uu^6 + 3*uu^8 )

       + order(3,10,2,4,9) * ( 2*uu^5 + 5*uu^7 + 2*uu^9 )

       + order(3,10,2,5,5) * ( uu^4 + 2*uu^6 + 2*uu^8 )

       + order(3,10,3,2,2) * ( uu^5 + uu^7 )

       + order(3,10,3,3,14) * ( 7*uu^6 + 7*uu^8 )

       + order(3,10,3,4,24) * ( 5*uu^5 + 15*uu^7 + 4*uu^9 )

       + order(3,10,3,5,14) * ( uu^4 + 7*uu^6 + 6*uu^8 )

       + order(3,10,3,6,3) * ( uu^5 + 2*uu^7 )

       + order(3,10,4,2,3) * ( uu^5 + 2*uu^7 )

       + order(3,10,4,3,16) * ( 8*uu^6 + 8*uu^8 )

       + order(3,10,4,4,27) * ( 5*uu^5 + 18*uu^7 + 4*uu^9 )

       + order(3,10,4,5,17) * ( uu^4 + 8*uu^6 + 8*uu^8 )

       + order(3,10,4,6,4) * ( uu^5 + 3*uu^7 )

       + order(3,10,5,2,3) * ( uu^5 + 2*uu^7 )

       + order(3,10,5,3,16) * ( 8*uu^6 + 8*uu^8 )

       + order(3,10,5,4,27) * ( 5*uu^5 + 18*uu^7 + 4*uu^9 )

       + order(3,10,5,5,17) * ( uu^4 + 8*uu^6 + 8*uu^8 )

       + order(3,10,5,6,4) * ( uu^5 + 3*uu^7 )

       + order(3,10,6,2,3) * ( uu^5 + 2*uu^7 )

       + order(3,10,6,3,16) * ( 8*uu^6 + 8*uu^8 )

       + order(3,10,6,4,27) * ( 5*uu^5 + 18*uu^7 + 4*uu^9 )

       + order(3,10,6,5,17) * ( uu^4 + 8*uu^6 + 8*uu^8 )

       + order(3,10,6,6,4) * ( uu^5 + 3*uu^7 )

       + order(3,10,7,2,3) * ( uu^5 + 2*uu^7 )

       + order(3,10,7,3,16) * ( 8*uu^6 + 8*uu^8 )

       + order(3,10,7,4,27) * ( 5*uu^5 + 18*uu^7 + 4*uu^9 )

       + order(3,10,7,5,17) * ( uu^4 + 8*uu^6 + 8*uu^8 )

       + order(3,10,7,6,4) * ( uu^5 + 3*uu^7 )

       + order(3,10,8,2,3) * ( uu^5 + 2*uu^7 )

       + order(3,10,8,3,16) * ( 8*uu^6 + 8*uu^8 )

       + order(3,10,8,4,27) * ( 5*uu^5 + 18*uu^7 + 4*uu^9 )

       + order(3,10,8,5,17) * ( uu^4 + 8*uu^6 + 8*uu^8 )

       + order(3,10,8,6,4) * ( uu^5 + 3*uu^7 )

       + order(3,10,9,2,3) * ( uu^5 + 2*uu^7 )

       + order(3,10,9,3,16) * ( 8*uu^6 + 8*uu^8 )

       + order(3,10,9,4,27) * ( 5*uu^5 + 18*uu^7 + 4*uu^9 )

       + order(3,10,9,5,17) * ( uu^4 + 8*uu^6 + 8*uu^8 )

       + order(3,10,9,6,4) * ( uu^5 + 3*uu^7 )

       + order(3,10,10,2,3) * ( uu^5 + 2*uu^7 )

       + order(3,10,10,3,16) * ( 8*uu^6 + 8*uu^8 )

       + order(3,10,10,4,27) * ( 5*uu^5 + 18*uu^7 + 4*uu^9 )

       + order(3,10,10,5,17) * ( uu^4 + 8*uu^6 + 8*uu^8 )

       + order(3,10,10,6,4) * ( uu^5 + 3*uu^7 )

       + order(3,10,11,2,3) * ( uu^5 + 2*uu^7 )

       + order(3,10,11,3,16) * ( 8*uu^6 + 8*uu^8 )

       + order(3,10,11,4,27) * ( 5*uu^5 + 18*uu^7 + 4*uu^9 )

       + order(3,10,11,5,17) * ( uu^4 + 8*uu^6 + 8*uu^8 )

       + order(3,10,11,6,4) * ( uu^5 + 3*uu^7 )

       + order(3,10,12,2,3) * ( uu^5 + 2*uu^7 )

       + order(3,10,12,3,16) * ( 8*uu^6 + 8*uu^8 )

       + order(3,10,12,4,27) * ( 5*uu^5 + 18*uu^7 + 4*uu^9 )

       + order(3,10,12,5,17) * ( uu^4 + 8*uu^6 + 8*uu^8 )

       + order(3,10,12,6,4) * ( uu^5 + 3*uu^7 )

       + order(3,12,2,2,3) * ( uu^5 + uu^7 + uu^9 )

       + order(3,12,2,3,15) * ( 4*uu^6 + 7*uu^8 + 4*uu^10 )

       + order(3,12,2,4,21) * ( 2*uu^5 + 9*uu^7 + 8*uu^9 + 2*uu^11 )

       + order(3,12,2,5,10) * ( 3*uu^6 + 5*uu^8 + 2*uu^10 )

       + order(3,12,2,6,1) * ( uu^7 )

       + order(3,12,3,2,8) * ( 2*uu^5 + 4*uu^7 + 2*uu^9 )

       + order(3,12,3,3,69) * ( 20*uu^6 + 38*uu^8 + 11*uu^10 )

       + order(3,12,3,4,121) * ( 8*uu^5 + 60*uu^7 + 47*uu^9 + 6*uu^11 )

       + order(3,12,3,5,79) * ( uu^4 + 20*uu^6 + 46*uu^8 + 12*uu^10 )

       + order(3,12,3,6,22) * ( uu^5 + 13*uu^7 + 8*uu^9 )

       + order(3,12,3,7,3) * ( 3*uu^8 )

       + order(3,12,3,8,1) * ( uu^7 )

       + order(3,12,4,2,12) * ( 3*uu^5 + 6*uu^7 + 3*uu^9 )

       + order(3,12,4,3,91) * ( 26*uu^6 + 53*uu^8 + 12*uu^10 )

       + order(3,12,4,4,160) * ( 8*uu^5 + 81*uu^7 + 65*uu^9 + 6*uu^11 )

       + order(3,12,4,5,116) * ( uu^4 + 24*uu^6 + 72*uu^8 + 19*uu^10 )

       + order(3,12,4,6,40) * ( uu^5 + 21*uu^7 + 18*uu^9 )

       + order(3,12,4,7,7) * ( 7*uu^8 )

       + order(3,12,4,8,2) * ( uu^7 + uu^9 )

       + order(3,12,4,9,1) * ( uu^8 )

       + order(3,12,5,2,12) * ( 3*uu^5 + 6*uu^7 + 3*uu^9 )

       + order(3,12,5,3,94) * ( 26*uu^6 + 56*uu^8 + 12*uu^10 )

       + order(3,12,5,4,165) * ( 8*uu^5 + 83*uu^7 + 68*uu^9 + 6*uu^11 )

       + order(3,12,5,5,120) * ( uu^4 + 24*uu^6 + 75*uu^8 + 20*uu^10 )

       + order(3,12,5,6,41) * ( uu^5 + 21*uu^7 + 19*uu^9 )

       + order(3,12,5,7,7) * ( 7*uu^8 )

       + order(3,12,5,8,2) * ( uu^7 + uu^9 )

       + order(3,12,5,9,1) * ( uu^8 )

       + order(3,12,6,2,13) * ( 3*uu^5 + 7*uu^7 + 3*uu^9 )

       + order(3,12,6,3,94) * ( 26*uu^6 + 56*uu^8 + 12*uu^10 )

       + order(3,12,6,4,165) * ( 8*uu^5 + 83*uu^7 + 68*uu^9 + 6*uu^11 )

       + order(3,12,6,5,120) * ( uu^4 + 24*uu^6 + 75*uu^8 + 20*uu^10 )

       + order(3,12,6,6,41) * ( uu^5 + 21*uu^7 + 19*uu^9 )

       + order(3,12,6,7,7) * ( 7*uu^8 )

       + order(3,12,6,8,2) * ( uu^7 + uu^9 )

       + order(3,12,6,9,1) * ( uu^8 )

       + order(3,12,7,2,13) * ( 3*uu^5 + 7*uu^7 + 3*uu^9 )

       + order(3,12,7,3,94) * ( 26*uu^6 + 56*uu^8 + 12*uu^10 )

       + order(3,12,7,4,165) * ( 8*uu^5 + 83*uu^7 + 68*uu^9 + 6*uu^11 )

       + order(3,12,7,5,120) * ( uu^4 + 24*uu^6 + 75*uu^8 + 20*uu^10 )

       + order(3,12,7,6,41) * ( uu^5 + 21*uu^7 + 19*uu^9 )

       + order(3,12,7,7,7) * ( 7*uu^8 )

       + order(3,12,7,8,2) * ( uu^7 + uu^9 )

       + order(3,12,7,9,1) * ( uu^8 )

       + order(3,12,8,2,13) * ( 3*uu^5 + 7*uu^7 + 3*uu^9 )

       + order(3,12,8,3,94) * ( 26*uu^6 + 56*uu^8 + 12*uu^10 )

       + order(3,12,8,4,165) * ( 8*uu^5 + 83*uu^7 + 68*uu^9 + 6*uu^11 )

       + order(3,12,8,5,120) * ( uu^4 + 24*uu^6 + 75*uu^8 + 20*uu^10 )

       + order(3,12,8,6,41) * ( uu^5 + 21*uu^7 + 19*uu^9 )

       + order(3,12,8,7,7) * ( 7*uu^8 )

       + order(3,12,8,8,2) * ( uu^7 + uu^9 )

       + order(3,12,8,9,1) * ( uu^8 )

       + order(3,12,9,2,13) * ( 3*uu^5 + 7*uu^7 + 3*uu^9 )

       + order(3,12,9,3,94) * ( 26*uu^6 + 56*uu^8 + 12*uu^10 )

       + order(3,12,9,4,165) * ( 8*uu^5 + 83*uu^7 + 68*uu^9 + 6*uu^11 )

       + order(3,12,9,5,120) * ( uu^4 + 24*uu^6 + 75*uu^8 + 20*uu^10 )

       + order(3,12,9,6,41) * ( uu^5 + 21*uu^7 + 19*uu^9 )

       + order(3,12,9,7,7) * ( 7*uu^8 )

       + order(3,12,9,8,2) * ( uu^7 + uu^9 )

       + order(3,12,9,9,1) * ( uu^8 )

       + order(3,12,10,2,13) * ( 3*uu^5 + 7*uu^7 + 3*uu^9 )

       + order(3,12,10,3,94) * ( 26*uu^6 + 56*uu^8 + 12*uu^10 )

       + order(3,12,10,4,165) * ( 8*uu^5 + 83*uu^7 + 68*uu^9 + 6*uu^11 )

       + order(3,12,10,5,120) * ( uu^4 + 24*uu^6 + 75*uu^8 + 20*uu^10 )

       + order(3,12,10,6,41) * ( uu^5 + 21*uu^7 + 19*uu^9 )

       + order(3,12,10,7,7) * ( 7*uu^8 )

       + order(3,12,10,8,2) * ( uu^7 + uu^9 )

       + order(3,12,10,9,1) * ( uu^8 )

       + order(3,12,11,2,13) * ( 3*uu^5 + 7*uu^7 + 3*uu^9 )

       + order(3,12,11,3,94) * ( 26*uu^6 + 56*uu^8 + 12*uu^10 )

       + order(3,12,11,4,165) * ( 8*uu^5 + 83*uu^7 + 68*uu^9 + 6*uu^11 )

       + order(3,12,11,5,120) * ( uu^4 + 24*uu^6 + 75*uu^8 + 20*uu^10 )

       + order(3,12,11,6,41) * ( uu^5 + 21*uu^7 + 19*uu^9 )

       + order(3,12,11,7,7) * ( 7*uu^8 )

       + order(3,12,11,8,2) * ( uu^7 + uu^9 )

       + order(3,12,11,9,1) * ( uu^8 )

       + order(3,12,12,2,13) * ( 3*uu^5 + 7*uu^7 + 3*uu^9 )

       + order(3,12,12,3,94) * ( 26*uu^6 + 56*uu^8 + 12*uu^10 )

       + order(3,12,12,4,165) * ( 8*uu^5 + 83*uu^7 + 68*uu^9 + 6*uu^11 )

       + order(3,12,12,5,120) * ( uu^4 + 24*uu^6 + 75*uu^8 + 20*uu^10 )

       + order(3,12,12,6,41) * ( uu^5 + 21*uu^7 + 19*uu^9 )

       + order(3,12,12,7,7) * ( 7*uu^8 )

       + order(3,12,12,8,2) * ( uu^7 + uu^9 )

       + order(3,12,12,9,1) * ( uu^8 )

       + order(3,14,2,2,3) * ( uu^7 + uu^9 + uu^11 )

       + order(3,14,2,3,39) * ( 4*uu^6 + 16*uu^8 + 13*uu^10 + 6*uu^12 )

       + order(3,14,2,4,70) * ( 3*uu^5 + 20*uu^7 + 29*uu^9 + 15*uu^11 + 3*
         uu^13 )

       + order(3,14,2,5,38) * ( uu^4 + 6*uu^6 + 17*uu^8 + 11*uu^10 + 3*uu^12 )

       + order(3,14,2,6,4) * ( 2*uu^7 + 2*uu^9 )

       + order(3,14,3,2,20) * ( 2*uu^5 + 9*uu^7 + 7*uu^9 + 2*uu^11 )

       + order(3,14,3,3,305) * ( 45*uu^6 + 151*uu^8 + 92*uu^10 + 17*uu^12 )

       + order(3,14,3,4,603) * ( 13*uu^5 + 186*uu^7 + 293*uu^9 + 102*uu^11 + 9
         *uu^13 )

       + order(3,14,3,5,439) * ( uu^4 + 45*uu^6 + 221*uu^8 + 151*uu^10 + 21*
         uu^12 )

       + order(3,14,3,6,157) * ( uu^5 + 50*uu^7 + 87*uu^9 + 19*uu^11 )

       + order(3,14,3,7,33) * ( 2*uu^6 + 21*uu^8 + 10*uu^10 )

       + order(3,14,3,8,5) * ( 2*uu^7 + 3*uu^9 )

       + order(3,14,4,2,32) * ( 3*uu^5 + 15*uu^7 + 11*uu^9 + 3*uu^11 )

       + order(3,14,4,3,478) * ( 63*uu^6 + 256*uu^8 + 140*uu^10 + 19*uu^12 )

       + order(3,14,4,4,1021) * ( 14*uu^5 + 296*uu^7 + 538*uu^9 + 164*uu^11 + 
         9*uu^13 )

       + order(3,14,4,5,851) * ( uu^4 + 62*uu^6 + 424*uu^8 + 324*uu^10 + 40*
         uu^12 )

       + order(3,14,4,6,369) * ( 2*uu^5 + 88*uu^7 + 221*uu^9 + 58*uu^11 )

       + order(3,14,4,7,99) * ( 2*uu^6 + 54*uu^8 + 42*uu^10 + uu^12 )

       + order(3,14,4,8,24) * ( 4*uu^7 + 17*uu^9 + 3*uu^11 )

       + order(3,14,4,9,5) * ( 3*uu^8 + 2*uu^10 )

       + order(3,14,5,2,35) * ( 3*uu^5 + 17*uu^7 + 12*uu^9 + 3*uu^11 )

       + order(3,14,5,3,511) * ( 64*uu^6 + 278*uu^8 + 150*uu^10 + 19*uu^12 )

       + order(3,14,5,4,1098) * ( 14*uu^5 + 308*uu^7 + 592*uu^9 + 175*uu^11 + 
         9*uu^13 )

       + order(3,14,5,5,931) * ( uu^4 + 62*uu^6 + 455*uu^8 + 369*uu^10 + 44*
         uu^12 )

       + order(3,14,5,6,415) * ( 2*uu^5 + 90*uu^7 + 251*uu^9 + 72*uu^11 )

       + order(3,14,5,7,116) * ( 2*uu^6 + 58*uu^8 + 54*uu^10 + 2*uu^12 )

       + order(3,14,5,8,29) * ( 4*uu^7 + 20*uu^9 + 5*uu^11 )

       + order(3,14,5,9,6) * ( 3*uu^8 + 3*uu^10 )

       + order(3,14,6,2,36) * ( 3*uu^5 + 17*uu^7 + 13*uu^9 + 3*uu^11 )

       + order(3,14,6,3,514) * ( 64*uu^6 + 280*uu^8 + 151*uu^10 + 19*uu^12 )

       + order(3,14,6,4,1102) * ( 14*uu^5 + 308*uu^7 + 596*uu^9 + 175*uu^11 + 
         9*uu^13 )

       + order(3,14,6,5,935) * ( uu^4 + 62*uu^6 + 456*uu^8 + 372*uu^10 + 44*
         uu^12 )

       + order(3,14,6,6,417) * ( 2*uu^5 + 90*uu^7 + 252*uu^9 + 73*uu^11 )

       + order(3,14,6,7,116) * ( 2*uu^6 + 58*uu^8 + 54*uu^10 + 2*uu^12 )

       + order(3,14,6,8,29) * ( 4*uu^7 + 20*uu^9 + 5*uu^11 )

       + order(3,14,6,9,6) * ( 3*uu^8 + 3*uu^10 )

       + order(3,14,7,2,36) * ( 3*uu^5 + 17*uu^7 + 13*uu^9 + 3*uu^11 )

       + order(3,14,7,3,514) * ( 64*uu^6 + 280*uu^8 + 151*uu^10 + 19*uu^12 )

       + order(3,14,7,4,1102) * ( 14*uu^5 + 308*uu^7 + 596*uu^9 + 175*uu^11 + 
         9*uu^13 )

       + order(3,14,7,5,935) * ( uu^4 + 62*uu^6 + 456*uu^8 + 372*uu^10 + 44*
         uu^12 )

       + order(3,14,7,6,417) * ( 2*uu^5 + 90*uu^7 + 252*uu^9 + 73*uu^11 )

       + order(3,14,7,7,116) * ( 2*uu^6 + 58*uu^8 + 54*uu^10 + 2*uu^12 )

       + order(3,14,7,8,29) * ( 4*uu^7 + 20*uu^9 + 5*uu^11 )

       + order(3,14,7,9,6) * ( 3*uu^8 + 3*uu^10 )

       + order(3,14,8,2,36) * ( 3*uu^5 + 17*uu^7 + 13*uu^9 + 3*uu^11 )

       + order(3,14,8,3,514) * ( 64*uu^6 + 280*uu^8 + 151*uu^10 + 19*uu^12 )

       + order(3,14,8,4,1102) * ( 14*uu^5 + 308*uu^7 + 596*uu^9 + 175*uu^11 + 
         9*uu^13 )

       + order(3,14,8,5,935) * ( uu^4 + 62*uu^6 + 456*uu^8 + 372*uu^10 + 44*
         uu^12 )

       + order(3,14,8,6,417) * ( 2*uu^5 + 90*uu^7 + 252*uu^9 + 73*uu^11 )

       + order(3,14,8,7,116) * ( 2*uu^6 + 58*uu^8 + 54*uu^10 + 2*uu^12 )

       + order(3,14,8,8,29) * ( 4*uu^7 + 20*uu^9 + 5*uu^11 )

       + order(3,14,8,9,6) * ( 3*uu^8 + 3*uu^10 )

       + order(3,14,9,2,36) * ( 3*uu^5 + 17*uu^7 + 13*uu^9 + 3*uu^11 )

       + order(3,14,9,3,514) * ( 64*uu^6 + 280*uu^8 + 151*uu^10 + 19*uu^12 )

       + order(3,14,9,4,1102) * ( 14*uu^5 + 308*uu^7 + 596*uu^9 + 175*uu^11 + 
         9*uu^13 )

       + order(3,14,9,5,935) * ( uu^4 + 62*uu^6 + 456*uu^8 + 372*uu^10 + 44*
         uu^12 )

       + order(3,14,9,6,417) * ( 2*uu^5 + 90*uu^7 + 252*uu^9 + 73*uu^11 )

       + order(3,14,9,7,116) * ( 2*uu^6 + 58*uu^8 + 54*uu^10 + 2*uu^12 )

       + order(3,14,9,8,29) * ( 4*uu^7 + 20*uu^9 + 5*uu^11 )

       + order(3,14,9,9,6) * ( 3*uu^8 + 3*uu^10 )

       + order(3,14,10,2,36) * ( 3*uu^5 + 17*uu^7 + 13*uu^9 + 3*uu^11 )

       + order(3,14,10,3,514) * ( 64*uu^6 + 280*uu^8 + 151*uu^10 + 19*uu^12 )

       + order(3,14,10,4,1102) * ( 14*uu^5 + 308*uu^7 + 596*uu^9 + 175*uu^11
          + 9*uu^13 )

       + order(3,14,10,5,935) * ( uu^4 + 62*uu^6 + 456*uu^8 + 372*uu^10 + 44*
         uu^12 )

       + order(3,14,10,6,417) * ( 2*uu^5 + 90*uu^7 + 252*uu^9 + 73*uu^11 )

       + order(3,14,10,7,116) * ( 2*uu^6 + 58*uu^8 + 54*uu^10 + 2*uu^12 )

       + order(3,14,10,8,29) * ( 4*uu^7 + 20*uu^9 + 5*uu^11 )

       + order(3,14,10,9,6) * ( 3*uu^8 + 3*uu^10 )

       + order(3,14,11,2,36) * ( 3*uu^5 + 17*uu^7 + 13*uu^9 + 3*uu^11 )

       + order(3,14,11,3,514) * ( 64*uu^6 + 280*uu^8 + 151*uu^10 + 19*uu^12 )

       + order(3,14,11,4,1102) * ( 14*uu^5 + 308*uu^7 + 596*uu^9 + 175*uu^11
          + 9*uu^13 )

       + order(3,14,11,5,935) * ( uu^4 + 62*uu^6 + 456*uu^8 + 372*uu^10 + 44*
         uu^12 )

       + order(3,14,11,6,417) * ( 2*uu^5 + 90*uu^7 + 252*uu^9 + 73*uu^11 )

       + order(3,14,11,7,116) * ( 2*uu^6 + 58*uu^8 + 54*uu^10 + 2*uu^12 )

       + order(3,14,11,8,29) * ( 4*uu^7 + 20*uu^9 + 5*uu^11 )

       + order(3,14,11,9,6) * ( 3*uu^8 + 3*uu^10 )

       + order(3,14,12,2,36) * ( 3*uu^5 + 17*uu^7 + 13*uu^9 + 3*uu^11 )

       + order(3,14,12,3,514) * ( 64*uu^6 + 280*uu^8 + 151*uu^10 + 19*uu^12 )

       + order(3,14,12,4,1102) * ( 14*uu^5 + 308*uu^7 + 596*uu^9 + 175*uu^11
          + 9*uu^13 )

       + order(3,14,12,5,935) * ( uu^4 + 62*uu^6 + 456*uu^8 + 372*uu^10 + 44*
         uu^12 )

       + order(3,14,12,6,417) * ( 2*uu^5 + 90*uu^7 + 252*uu^9 + 73*uu^11 )

       + order(3,14,12,7,116) * ( 2*uu^6 + 58*uu^8 + 54*uu^10 + 2*uu^12 )

       + order(3,14,12,8,29) * ( 4*uu^7 + 20*uu^9 + 5*uu^11 )

       + order(3,14,12,9,6) * ( 3*uu^8 + 3*uu^10 )

       + order(3,16,2,2,10) * ( uu^5 + 3*uu^7 + 3*uu^9 + 2*uu^11 + uu^13 )

       + order(3,16,2,3,110) * ( 9*uu^6 + 34*uu^8 + 38*uu^10 + 22*uu^12 + 7*
         uu^14 )

       + order(3,16,2,4,178) * ( 3*uu^5 + 32*uu^7 + 68*uu^9 + 53*uu^11 + 19*
         uu^13 + 3*uu^15 )

       + order(3,16,2,5,98) * ( 7*uu^6 + 34*uu^8 + 38*uu^10 + 16*uu^12 + 3*
         uu^14 )

       + order(3,16,2,6,19) * ( 5*uu^7 + 10*uu^9 + 4*uu^11 )

       + order(3,16,2,7,1) * ( uu^8 )

       + order(3,16,3,2,61) * ( 4*uu^5 + 22*uu^7 + 23*uu^9 + 10*uu^11 + 2*
         uu^13 )

       + order(3,16,3,3,1261) * ( 89*uu^6 + 488*uu^8 + 491*uu^10 + 172*uu^12
          + 21*uu^14 )

       + order(3,16,3,4,2904) * ( 19*uu^5 + 480*uu^7 + 1334*uu^9 + 876*uu^11
          + 183*uu^13 + 12*uu^15 )

       + order(3,16,3,5,2410) * ( uu^4 + 90*uu^6 + 808*uu^8 + 1105*uu^10 + 374
         *uu^12 + 32*uu^14 )

       + order(3,16,3,6,1026) * ( 3*uu^5 + 145*uu^7 + 523*uu^9 + 318*uu^11 + 
         37*uu^13 )

       + order(3,16,3,7,262) * ( 5*uu^6 + 101*uu^8 + 130*uu^10 + 26*uu^12 )

       + order(3,16,3,8,45) * ( 8*uu^7 + 27*uu^9 + 10*uu^11 )

       + order(3,16,3,9,4) * ( 3*uu^8 + uu^10 )

       + order(3,16,4,2,109) * ( 6*uu^5 + 42*uu^7 + 43*uu^9 + 15*uu^11 + 3*
         uu^13 )

       + order(3,16,4,3,2434) * ( 138*uu^6 + 997*uu^8 + 1004*uu^10 + 272*uu^12
          + 23*uu^14 )

       + order(3,16,4,4,6379) * ( 21*uu^5 + 883*uu^7 + 3125*uu^9 + 2015*uu^11
          + 323*uu^13 + 12*uu^15 )

       + order(3,16,4,5,6201) * ( uu^4 + 133*uu^6 + 1860*uu^8 + 3110*uu^10 + 
         1026*uu^12 + 71*uu^14 )

       + order(3,16,4,6,3254) * ( 3*uu^5 + 295*uu^7 + 1607*uu^9 + 1197*uu^11
          + 152*uu^13 )

       + order(3,16,4,7,1082) * ( 7*uu^6 + 294*uu^8 + 611*uu^10 + 168*uu^12 + 
         2*uu^14 )

       + order(3,16,4,8,261) * ( 15*uu^7 + 139*uu^9 + 100*uu^11 + 7*uu^13 )

       + order(3,16,4,9,48) * ( 13*uu^8 + 29*uu^10 + 6*uu^12 )

       + order(3,16,4,10,4) * ( 3*uu^9 + uu^11 )

       + order(3,16,5,2,121) * ( 6*uu^5 + 46*uu^7 + 50*uu^9 + 16*uu^11 + 3*
         uu^13 )

       + order(3,16,5,3,2745) * ( 141*uu^6 + 1125*uu^8 + 1163*uu^10 + 293*
         uu^12 + 23*uu^14 )

       + order(3,16,5,4,7413) * ( 21*uu^5 + 941*uu^7 + 3678*uu^9 + 2410*uu^11
          + 351*uu^13 + 12*uu^15 )

       + order(3,16,5,5,7469) * ( uu^4 + 135*uu^6 + 2090*uu^8 + 3869*uu^10 + 
         1294*uu^12 + 80*uu^14 )

       + order(3,16,5,6,4103) * ( 3*uu^5 + 309*uu^7 + 1946*uu^9 + 1632*uu^11
          + 213*uu^13 )

       + order(3,16,5,7,1460) * ( 7*uu^6 + 328*uu^8 + 844*uu^10 + 276*uu^12 + 
         5*uu^14 )

       + order(3,16,5,8,390) * ( 15*uu^7 + 181*uu^9 + 178*uu^11 + 16*uu^13 )

       + order(3,16,5,9,82) * ( 14*uu^8 + 52*uu^10 + 16*uu^12 )

       + order(3,16,5,10,10) * ( 5*uu^9 + 5*uu^11 )

       + order(3,16,6,2,125) * ( 6*uu^5 + 47*uu^7 + 52*uu^9 + 17*uu^11 + 3*
         uu^13 )

       + order(3,16,6,3,2786) * ( 141*uu^6 + 1138*uu^8 + 1189*uu^10 + 295*
         uu^12 + 23*uu^14 )

       + order(3,16,6,4,7511) * ( 21*uu^5 + 941*uu^7 + 3728*uu^9 + 2458*uu^11
          + 351*uu^13 + 12*uu^15 )

       + order(3,16,6,5,7595) * ( uu^4 + 135*uu^6 + 2098*uu^8 + 3951*uu^10 + 
         1330*uu^12 + 80*uu^14 )

       + order(3,16,6,6,4196) * ( 3*uu^5 + 309*uu^7 + 1967*uu^9 + 1693*uu^11
          + 224*uu^13 )

       + order(3,16,6,7,1497) * ( 7*uu^6 + 328*uu^8 + 862*uu^10 + 295*uu^12 + 
         5*uu^14 )

       + order(3,16,6,8,401) * ( 15*uu^7 + 181*uu^9 + 187*uu^11 + 18*uu^13 )

       + order(3,16,6,9,86) * ( 14*uu^8 + 53*uu^10 + 19*uu^12 )

       + order(3,16,6,10,11) * ( 5*uu^9 + 6*uu^11 )

       + order(3,16,7,2,125) * ( 6*uu^5 + 47*uu^7 + 52*uu^9 + 17*uu^11 + 3*
         uu^13 )

       + order(3,16,7,3,2789) * ( 141*uu^6 + 1138*uu^8 + 1192*uu^10 + 295*
         uu^12 + 23*uu^14 )

       + order(3,16,7,4,7516) * ( 21*uu^5 + 941*uu^7 + 3730*uu^9 + 2461*uu^11
          + 351*uu^13 + 12*uu^15 )

       + order(3,16,7,5,7599) * ( uu^4 + 135*uu^6 + 2098*uu^8 + 3954*uu^10 + 
         1331*uu^12 + 80*uu^14 )

       + order(3,16,7,6,4197) * ( 3*uu^5 + 309*uu^7 + 1967*uu^9 + 1694*uu^11
          + 224*uu^13 )

       + order(3,16,7,7,1497) * ( 7*uu^6 + 328*uu^8 + 862*uu^10 + 295*uu^12 + 
         5*uu^14 )

       + order(3,16,7,8,401) * ( 15*uu^7 + 181*uu^9 + 187*uu^11 + 18*uu^13 )

       + order(3,16,7,9,86) * ( 14*uu^8 + 53*uu^10 + 19*uu^12 )

       + order(3,16,7,10,11) * ( 5*uu^9 + 6*uu^11 )

       + order(3,16,8,2,126) * ( 6*uu^5 + 47*uu^7 + 53*uu^9 + 17*uu^11 + 3*
         uu^13 )

       + order(3,16,8,3,2789) * ( 141*uu^6 + 1138*uu^8 + 1192*uu^10 + 295*
         uu^12 + 23*uu^14 )

       + order(3,16,8,4,7516) * ( 21*uu^5 + 941*uu^7 + 3730*uu^9 + 2461*uu^11
          + 351*uu^13 + 12*uu^15 )

       + order(3,16,8,5,7599) * ( uu^4 + 135*uu^6 + 2098*uu^8 + 3954*uu^10 + 
         1331*uu^12 + 80*uu^14 )

       + order(3,16,8,6,4197) * ( 3*uu^5 + 309*uu^7 + 1967*uu^9 + 1694*uu^11
          + 224*uu^13 )

       + order(3,16,8,7,1497) * ( 7*uu^6 + 328*uu^8 + 862*uu^10 + 295*uu^12 + 
         5*uu^14 )

       + order(3,16,8,8,401) * ( 15*uu^7 + 181*uu^9 + 187*uu^11 + 18*uu^13 )

       + order(3,16,8,9,86) * ( 14*uu^8 + 53*uu^10 + 19*uu^12 )

       + order(3,16,8,10,11) * ( 5*uu^9 + 6*uu^11 )

       + order(3,16,9,2,126) * ( 6*uu^5 + 47*uu^7 + 53*uu^9 + 17*uu^11 + 3*
         uu^13 )

       + order(3,16,9,3,2789) * ( 141*uu^6 + 1138*uu^8 + 1192*uu^10 + 295*
         uu^12 + 23*uu^14 )

       + order(3,16,9,4,7516) * ( 21*uu^5 + 941*uu^7 + 3730*uu^9 + 2461*uu^11
          + 351*uu^13 + 12*uu^15 )

       + order(3,16,9,5,7599) * ( uu^4 + 135*uu^6 + 2098*uu^8 + 3954*uu^10 + 
         1331*uu^12 + 80*uu^14 )

       + order(3,16,9,6,4197) * ( 3*uu^5 + 309*uu^7 + 1967*uu^9 + 1694*uu^11
          + 224*uu^13 )

       + order(3,16,9,7,1497) * ( 7*uu^6 + 328*uu^8 + 862*uu^10 + 295*uu^12 + 
         5*uu^14 )

       + order(3,16,9,8,401) * ( 15*uu^7 + 181*uu^9 + 187*uu^11 + 18*uu^13 )

       + order(3,16,9,9,86) * ( 14*uu^8 + 53*uu^10 + 19*uu^12 )

       + order(3,16,9,10,11) * ( 5*uu^9 + 6*uu^11 )

       + order(3,16,10,2,126) * ( 6*uu^5 + 47*uu^7 + 53*uu^9 + 17*uu^11 + 3*
         uu^13 )

       + order(3,16,10,3,2789) * ( 141*uu^6 + 1138*uu^8 + 1192*uu^10 + 295*
         uu^12 + 23*uu^14 )

       + order(3,16,10,4,7516) * ( 21*uu^5 + 941*uu^7 + 3730*uu^9 + 2461*uu^11
          + 351*uu^13 + 12*uu^15 )

       + order(3,16,10,5,7599) * ( uu^4 + 135*uu^6 + 2098*uu^8 + 3954*uu^10 + 
         1331*uu^12 + 80*uu^14 )

       + order(3,16,10,6,4197) * ( 3*uu^5 + 309*uu^7 + 1967*uu^9 + 1694*uu^11
          + 224*uu^13 )

       + order(3,16,10,7,1497) * ( 7*uu^6 + 328*uu^8 + 862*uu^10 + 295*uu^12
          + 5*uu^14 )

       + order(3,16,10,8,401) * ( 15*uu^7 + 181*uu^9 + 187*uu^11 + 18*uu^13 )

       + order(3,16,10,9,86) * ( 14*uu^8 + 53*uu^10 + 19*uu^12 )

       + order(3,16,10,10,11) * ( 5*uu^9 + 6*uu^11 )

       + order(3,16,11,2,126) * ( 6*uu^5 + 47*uu^7 + 53*uu^9 + 17*uu^11 + 3*
         uu^13 )

       + order(3,16,11,3,2789) * ( 141*uu^6 + 1138*uu^8 + 1192*uu^10 + 295*
         uu^12 + 23*uu^14 )

       + order(3,16,11,4,7516) * ( 21*uu^5 + 941*uu^7 + 3730*uu^9 + 2461*uu^11
          + 351*uu^13 + 12*uu^15 )

       + order(3,16,11,5,7599) * ( uu^4 + 135*uu^6 + 2098*uu^8 + 3954*uu^10 + 
         1331*uu^12 + 80*uu^14 )

       + order(3,16,11,6,4197) * ( 3*uu^5 + 309*uu^7 + 1967*uu^9 + 1694*uu^11
          + 224*uu^13 )

       + order(3,16,11,7,1497) * ( 7*uu^6 + 328*uu^8 + 862*uu^10 + 295*uu^12
          + 5*uu^14 )

       + order(3,16,11,8,401) * ( 15*uu^7 + 181*uu^9 + 187*uu^11 + 18*uu^13 )

       + order(3,16,11,9,86) * ( 14*uu^8 + 53*uu^10 + 19*uu^12 )

       + order(3,16,11,10,11) * ( 5*uu^9 + 6*uu^11 )

       + order(3,16,12,2,126) * ( 6*uu^5 + 47*uu^7 + 53*uu^9 + 17*uu^11 + 3*
         uu^13 )

       + order(3,16,12,3,2789) * ( 141*uu^6 + 1138*uu^8 + 1192*uu^10 + 295*
         uu^12 + 23*uu^14 )

       + order(3,16,12,4,7516) * ( 21*uu^5 + 941*uu^7 + 3730*uu^9 + 2461*uu^11
          + 351*uu^13 + 12*uu^15 )

       + order(3,16,12,5,7599) * ( uu^4 + 135*uu^6 + 2098*uu^8 + 3954*uu^10 + 
         1331*uu^12 + 80*uu^14 )

       + order(3,16,12,6,4197) * ( 3*uu^5 + 309*uu^7 + 1967*uu^9 + 1694*uu^11
          + 224*uu^13 )

       + order(3,16,12,7,1497) * ( 7*uu^6 + 328*uu^8 + 862*uu^10 + 295*uu^12
          + 5*uu^14 )

       + order(3,16,12,8,401) * ( 15*uu^7 + 181*uu^9 + 187*uu^11 + 18*uu^13 )

       + order(3,16,12,9,86) * ( 14*uu^8 + 53*uu^10 + 19*uu^12 )

       + order(3,16,12,10,11) * ( 5*uu^9 + 6*uu^11 )

       + order(4,2,2,3,1) * ( uu^2 )

       + order(4,3,3,4,1) * ( uu^3 )

       + order(4,4,2,3,1) * ( uu^4 )

       + order(4,4,4,5,1) * ( uu^4 )

       + order(4,5,3,4,1) * ( uu^5 )

       + order(4,5,5,6,1) * ( uu^5 )

       + order(4,6,2,3,2) * ( 2*uu^6 )

       + order(4,6,2,4,1) * ( uu^5 )

       + order(4,6,4,5,1) * ( uu^6 )

       + order(4,6,6,7,1) * ( uu^6 )

       + order(4,7,3,4,4) * ( 2*uu^5 + 2*uu^7 )

       + order(4,7,3,5,2) * ( uu^4 + uu^6 )

       + order(4,7,5,6,1) * ( uu^7 )

       + order(4,7,7,8,1) * ( uu^7 )

       + order(4,8,2,3,5) * ( uu^4 + 2*uu^6 + 2*uu^8 )

       + order(4,8,2,4,2) * ( uu^5 + uu^7 )

       + order(4,8,4,5,4) * ( 2*uu^6 + 2*uu^8 )

       + order(4,8,4,6,2) * ( uu^5 + uu^7 )

       + order(4,8,6,7,1) * ( uu^8 )

       + order(4,8,8,9,1) * ( uu^8 )

       + order(4,9,3,3,4) * ( 3*uu^6 + uu^8 )

       + order(4,9,3,4,15) * ( 4*uu^5 + 8*uu^7 + 3*uu^9 )

       + order(4,9,3,5,8) * ( uu^4 + 5*uu^6 + 2*uu^8 )

       + order(4,9,5,3,1) * ( uu^6 )

       + order(4,9,5,6,4) * ( 2*uu^7 + 2*uu^9 )

       + order(4,9,5,7,2) * ( uu^6 + uu^8 )

       + order(4,9,7,8,1) * ( uu^9 )

       + order(4,9,9,10,1) * ( uu^9 )

       + order(4,10,2,3,11) * ( 4*uu^6 + 4*uu^8 + 3*uu^10 )

       + order(4,10,2,4,9) * ( 2*uu^5 + 5*uu^7 + 2*uu^9 )

       + order(4,10,2,5,1) * ( uu^6 )

       + order(4,10,4,2,1) * ( uu^5 )

       + order(4,10,4,3,3) * ( 2*uu^6 + uu^8 )

       + order(4,10,4,4,11) * ( uu^5 + 9*uu^7 + uu^9 )

       + order(4,10,4,5,20) * ( 7*uu^6 + 10*uu^8 + 3*uu^10 )

       + order(4,10,4,6,9) * ( uu^5 + 6*uu^7 + 2*uu^9 )

       + order(4,10,6,4,1) * ( uu^7 )

       + order(4,10,6,7,4) * ( 2*uu^8 + 2*uu^10 )

       + order(4,10,6,8,2) * ( uu^7 + uu^9 )

       + order(4,10,8,9,1) * ( uu^10 )

       + order(4,10,10,11,1) * ( uu^10 )

       + order(4,11,3,3,25) * ( 10*uu^6 + 14*uu^8 + uu^10 )

       + order(4,11,3,4,65) * ( 7*uu^5 + 35*uu^7 + 19*uu^9 + 4*uu^11 )

       + order(4,11,3,5,39) * ( uu^4 + 14*uu^6 + 21*uu^8 + 3*uu^10 )

       + order(4,11,3,6,5) * ( 5*uu^7 )

       + order(4,11,5,3,5) * ( 3*uu^6 + 2*uu^8 )

       + order(4,11,5,4,7) * ( 6*uu^7 + uu^9 )

       + order(4,11,5,5,13) * ( 2*uu^6 + 10*uu^8 + uu^10 )

       + order(4,11,5,6,22) * ( 9*uu^7 + 10*uu^9 + 3*uu^11 )

       + order(4,11,5,7,10) * ( 2*uu^6 + 6*uu^8 + 2*uu^10 )

       + order(4,11,7,5,1) * ( uu^8 )

       + order(4,11,7,8,4) * ( 2*uu^9 + 2*uu^11 )

       + order(4,11,7,9,2) * ( uu^8 + uu^10 )

       + order(4,11,9,10,1) * ( uu^11 )

       + order(4,11,11,12,1) * ( uu^11 )

       + order(4,12,2,2,3) * ( uu^5 + uu^7 + uu^9 )

       + order(4,12,2,3,27) * ( uu^4 + 7*uu^6 + 10*uu^8 + 6*uu^10 + 3*uu^12 )

       + order(4,12,2,4,21) * ( 2*uu^5 + 9*uu^7 + 8*uu^9 + 2*uu^11 )

       + order(4,12,2,5,4) * ( 2*uu^6 + 2*uu^8 )

       + order(4,12,2,6,1) * ( uu^7 )

       + order(4,12,2,7,1) * ( uu^6 )

       + order(4,12,4,2,2) * ( 2*uu^7 )

       + order(4,12,4,3,37) * ( 13*uu^6 + 23*uu^8 + uu^10 )

       + order(4,12,4,4,99) * ( 2*uu^5 + 52*uu^7 + 43*uu^9 + 2*uu^11 )

       + order(4,12,4,5,126) * ( 20*uu^6 + 74*uu^8 + 27*uu^10 + 5*uu^12 )

       + order(4,12,4,6,66) * ( 2*uu^5 + 29*uu^7 + 31*uu^9 + 4*uu^11 )

       + order(4,12,4,7,10) * ( 2*uu^6 + 8*uu^8 )

       + order(4,12,6,3,1) * ( uu^8 )

       + order(4,12,6,4,8) * ( 4*uu^7 + 4*uu^9 )

       + order(4,12,6,5,8) * ( 7*uu^8 + uu^10 )

       + order(4,12,6,6,13) * ( 2*uu^7 + 10*uu^9 + uu^11 )

       + order(4,12,6,7,22) * ( 9*uu^8 + 10*uu^10 + 3*uu^12 )

       + order(4,12,6,8,10) * ( 2*uu^7 + 6*uu^9 + 2*uu^11 )

       + order(4,12,8,6,1) * ( uu^9 )

       + order(4,12,8,9,4) * ( 2*uu^10 + 2*uu^12 )

       + order(4,12,8,10,2) * ( uu^9 + uu^11 )

       + order(4,12,10,11,1) * ( uu^12 )

       + order(4,13,3,2,5) * ( uu^5 + 3*uu^7 + uu^9 )

       + order(4,13,3,3,130) * ( 27*uu^6 + 71*uu^8 + 30*uu^10 + 2*uu^12 )

       + order(4,13,3,4,297) * ( 11*uu^5 + 114*uu^7 + 132*uu^9 + 35*uu^11 + 5*
         uu^13 )

       + order(4,13,3,5,204) * ( uu^4 + 33*uu^6 + 112*uu^8 + 53*uu^10 + 5*
         uu^12 )

       + order(4,13,3,6,53) * ( uu^5 + 25*uu^7 + 26*uu^9 + uu^11 )

       + order(4,13,3,7,7) * ( uu^6 + 6*uu^8 )

       + order(4,13,3,8,2) * ( uu^7 + uu^9 )

       + order(4,13,3,9,1) * ( uu^8 )

       + order(4,13,5,2,1) * ( uu^7 )

       + order(4,13,5,3,38) * ( 8*uu^6 + 26*uu^8 + 4*uu^10 )

       + order(4,13,5,4,105) * ( 40*uu^7 + 63*uu^9 + 2*uu^11 )

       + order(4,13,5,5,154) * ( 5*uu^6 + 90*uu^8 + 57*uu^10 + 2*uu^12 )

       + order(4,13,5,6,160) * ( 33*uu^7 + 93*uu^9 + 29*uu^11 + 5*uu^13 )

       + order(4,13,5,7,76) * ( 4*uu^6 + 36*uu^8 + 32*uu^10 + 4*uu^12 )

       + order(4,13,5,8,10) * ( 2*uu^7 + 8*uu^9 )

       + order(4,13,7,4,2) * ( 2*uu^9 )

       + order(4,13,7,5,9) * ( 5*uu^8 + 4*uu^10 )

       + order(4,13,7,6,8) * ( 7*uu^9 + uu^11 )

       + order(4,13,7,7,13) * ( 2*uu^8 + 10*uu^10 + uu^12 )

       + order(4,13,7,8,22) * ( 9*uu^9 + 10*uu^11 + 3*uu^13 )

       + order(4,13,7,9,10) * ( 2*uu^8 + 6*uu^10 + 2*uu^12 )

       + order(4,13,9,7,1) * ( uu^10 )

       + order(4,13,9,10,4) * ( 2*uu^11 + 2*uu^13 )

       + order(4,13,9,11,2) * ( uu^10 + uu^12 )

       + order(4,13,11,12,1) * ( uu^13 )

       + order(4,14,2,2,3) * ( uu^7 + uu^9 + uu^11 )

       + order(4,14,2,3,59) * ( 8*uu^6 + 20*uu^8 + 19*uu^10 + 8*uu^12 + 4*
         uu^14 )

       + order(4,14,2,4,70) * ( 3*uu^5 + 20*uu^7 + 29*uu^9 + 15*uu^11 + 3*
         uu^13 )

       + order(4,14,2,5,23) * ( 4*uu^6 + 12*uu^8 + 7*uu^10 )

       + order(4,14,2,6,4) * ( 2*uu^7 + 2*uu^9 )

       + order(4,14,2,7,1) * ( uu^8 )

       + order(4,14,4,2,11) * ( 2*uu^5 + 6*uu^7 + 3*uu^9 )

       + order(4,14,4,3,268) * ( 35*uu^6 + 160*uu^8 + 71*uu^10 + 2*uu^12 )

       + order(4,14,4,4,779) * ( 5*uu^5 + 218*uu^7 + 430*uu^9 + 122*uu^11 + 4*
         uu^13 )

       + order(4,14,4,5,872) * ( 50*uu^6 + 411*uu^8 + 347*uu^10 + 58*uu^12 + 6
         *uu^14 )

       + order(4,14,4,6,465) * ( 2*uu^5 + 101*uu^7 + 266*uu^9 + 90*uu^11 + 6*
         uu^13 )

       + order(4,14,4,7,116) * ( 4*uu^6 + 63*uu^8 + 48*uu^10 + uu^12 )

       + order(4,14,4,8,15) * ( 3*uu^7 + 12*uu^9 )

       + order(4,14,4,9,3) * ( 2*uu^8 + uu^10 )

       + order(4,14,4,10,1) * ( uu^9 )

       + order(4,14,6,3,14) * ( 11*uu^8 + 3*uu^10 )

       + order(4,14,6,4,94) * ( 16*uu^7 + 68*uu^9 + 10*uu^11 )

       + order(4,14,6,5,148) * ( 63*uu^8 + 83*uu^10 + 2*uu^12 )

       + order(4,14,6,6,173) * ( 8*uu^7 + 105*uu^9 + 58*uu^11 + 2*uu^13 )

       + order(4,14,6,7,166) * ( 37*uu^8 + 95*uu^10 + 29*uu^12 + 5*uu^14 )

       + order(4,14,6,8,77) * ( 4*uu^7 + 37*uu^9 + 32*uu^11 + 4*uu^13 )

       + order(4,14,6,9,10) * ( 2*uu^8 + 8*uu^10 )

       + order(4,14,8,5,2) * ( 2*uu^10 )

       + order(4,14,8,6,9) * ( 5*uu^9 + 4*uu^11 )

       + order(4,14,8,7,8) * ( 7*uu^10 + uu^12 )

       + order(4,14,8,8,13) * ( 2*uu^9 + 10*uu^11 + uu^13 )

       + order(4,14,8,9,22) * ( 9*uu^10 + 10*uu^12 + 3*uu^14 )

       + order(4,14,8,10,10) * ( 2*uu^9 + 6*uu^11 + 2*uu^13 )

       + order(4,14,10,8,1) * ( uu^11 )

       + order(4,14,10,11,4) * ( 2*uu^12 + 2*uu^14 )

       + order(4,14,10,12,2) * ( uu^11 + uu^13 )

       + order(4,15,3,2,21) * ( 2*uu^5 + 10*uu^7 + 8*uu^9 + uu^11 )

       + order(4,15,3,3,579) * ( 59*uu^6 + 261*uu^8 + 205*uu^10 + 52*uu^12 + 2
         *uu^14 )

       + order(4,15,3,4,1396) * ( 17*uu^5 + 313*uu^7 + 666*uu^9 + 337*uu^11 + 
         56*uu^13 + 7*uu^15 )

       + order(4,15,3,5,1095) * ( 2*uu^4 + 69*uu^6 + 451*uu^8 + 455*uu^10 + 
         111*uu^12 + 7*uu^14 )

       + order(4,15,3,6,389) * ( 2*uu^5 + 86*uu^7 + 218*uu^9 + 82*uu^11 + 
         uu^13 )

       + order(4,15,3,7,82) * ( 3*uu^6 + 44*uu^8 + 34*uu^10 + uu^12 )

       + order(4,15,3,8,17) * ( 5*uu^7 + 10*uu^9 + 2*uu^11 )

       + order(4,15,3,9,2) * ( uu^8 + uu^10 )

       + order(4,15,5,2,5) * ( 3*uu^7 + 2*uu^9 )

       + order(4,15,5,3,310) * ( 19*uu^6 + 173*uu^8 + 113*uu^10 + 5*uu^12 )

       + order(4,15,5,4,1137) * ( 170*uu^7 + 693*uu^9 + 270*uu^11 + 4*uu^13 )

       + order(4,15,5,5,1616) * ( 16*uu^6 + 541*uu^8 + 869*uu^10 + 185*uu^12
          + 5*uu^14 )

       + order(4,15,5,6,1351) * ( 108*uu^7 + 695*uu^9 + 475*uu^11 + 66*uu^13
          + 7*uu^15 )

       + order(4,15,5,7,631) * ( 6*uu^6 + 167*uu^8 + 351*uu^10 + 100*uu^12 + 7
         *uu^14 )

       + order(4,15,5,8,142) * ( 8*uu^7 + 82*uu^9 + 51*uu^11 + uu^13 )

       + order(4,15,5,9,16) * ( 4*uu^8 + 12*uu^10 )

       + order(4,15,5,10,3) * ( 2*uu^9 + uu^11 )

       + order(4,15,5,11,1) * ( uu^10 )

       + order(4,15,7,4,42) * ( 32*uu^9 + 10*uu^11 )

       + order(4,15,7,5,123) * ( 24*uu^8 + 87*uu^10 + 12*uu^12 )

       + order(4,15,7,6,157) * ( 71*uu^9 + 84*uu^11 + 2*uu^13 )

       + order(4,15,7,7,175) * ( 9*uu^8 + 106*uu^10 + 58*uu^12 + 2*uu^14 )

       + order(4,15,7,8,168) * ( 39*uu^9 + 95*uu^11 + 29*uu^13 + 5*uu^15 )

       + order(4,15,7,9,78) * ( 5*uu^8 + 37*uu^10 + 32*uu^12 + 4*uu^14 )

       + order(4,15,7,10,10) * ( 2*uu^9 + 8*uu^11 )

       + order(4,15,9,6,2) * ( 2*uu^11 )

       + order(4,15,9,7,9) * ( 5*uu^10 + 4*uu^12 )

       + order(4,15,9,8,8) * ( 7*uu^11 + uu^13 )

       + order(4,15,9,9,13) * ( 2*uu^10 + 10*uu^12 + uu^14 )

       + order(4,15,9,10,22) * ( 9*uu^11 + 10*uu^13 + 3*uu^15 )

       + order(4,15,9,11,10) * ( 2*uu^10 + 6*uu^12 + 2*uu^14 )

       + order(4,15,11,9,1) * ( uu^12 )

       + order(4,15,11,12,4) * ( 2*uu^13 + 2*uu^15 )

       + order(4,16,2,2,10) * ( uu^5 + 3*uu^7 + 3*uu^9 + 2*uu^11 + uu^13 )

       + order(4,16,2,3,142) * ( uu^4 + 13*uu^6 + 40*uu^8 + 46*uu^10 + 28*
         uu^12 + 10*uu^14 + 4*uu^16 )

       + order(4,16,2,4,178) * ( 3*uu^5 + 32*uu^7 + 68*uu^9 + 53*uu^11 + 19*
         uu^13 + 3*uu^15 )

       + order(4,16,2,5,73) * ( 5*uu^6 + 27*uu^8 + 31*uu^10 + 10*uu^12 )

       + order(4,16,2,6,19) * ( 5*uu^7 + 10*uu^9 + 4*uu^11 )

       + order(4,16,2,7,5) * ( uu^6 + 2*uu^8 + 2*uu^10 )

       + order(4,16,4,2,44) * ( 2*uu^5 + 21*uu^7 + 18*uu^9 + 3*uu^11 )

       + order(4,16,4,3,1688) * ( 88*uu^6 + 735*uu^8 + 717*uu^10 + 146*uu^12
          + 2*uu^14 )

       + order(4,16,4,4,5426) * ( 8*uu^5 + 703*uu^7 + 2719*uu^9 + 1737*uu^11
          + 254*uu^13 + 5*uu^15 )

       + order(4,16,4,5,6227) * ( 108*uu^6 + 1784*uu^8 + 3121*uu^10 + 1099*
         uu^12 + 106*uu^14 + 9*uu^16 )

       + order(4,16,4,6,3648) * ( 5*uu^5 + 315*uu^7 + 1739*uu^9 + 1358*uu^11
          + 221*uu^13 + 10*uu^15 )

       + order(4,16,4,7,1174) * ( 11*uu^6 + 321*uu^8 + 658*uu^10 + 182*uu^12
          + 2*uu^14 )

       + order(4,16,4,8,226) * ( 14*uu^7 + 130*uu^9 + 81*uu^11 + uu^13 )

       + order(4,16,4,9,36) * ( 10*uu^8 + 23*uu^10 + 3*uu^12 )

       + order(4,16,4,10,5) * ( 3*uu^9 + 2*uu^11 )

       + order(4,16,6,3,175) * ( 82*uu^8 + 89*uu^10 + 4*uu^12 )

       + order(4,16,6,4,1126) * ( 57*uu^7 + 635*uu^9 + 415*uu^11 + 19*uu^13 )

       + order(4,16,6,5,1987) * ( 351*uu^8 + 1229*uu^10 + 402*uu^12 + 5*uu^14
          )

       + order(4,16,6,6,2102) * ( 31*uu^7 + 793*uu^9 + 1073*uu^11 + 200*uu^13
          + 5*uu^15 )

       + order(4,16,6,7,1537) * ( 151*uu^8 + 812*uu^10 + 499*uu^12 + 68*uu^14
          + 7*uu^16 )

       + order(4,16,6,8,676) * ( 8*uu^7 + 195*uu^9 + 365*uu^11 + 101*uu^13 + 7
         *uu^15 )

       + order(4,16,6,9,148) * ( 11*uu^8 + 85*uu^10 + 51*uu^12 + uu^14 )

       + order(4,16,6,10,16) * ( 4*uu^9 + 12*uu^11 )

       + order(4,16,6,11,3) * ( 2*uu^10 + uu^12 )

       + order(4,16,6,12,1) * ( uu^11 )

       + order(4,16,8,4,4) * ( 2*uu^9 + 2*uu^11 )

       + order(4,16,8,5,52) * ( 40*uu^10 + 12*uu^12 )

       + order(4,16,8,6,128) * ( 26*uu^9 + 90*uu^11 + 12*uu^13 )

       + order(4,16,8,7,158) * ( 72*uu^10 + 84*uu^12 + 2*uu^14 )

       + order(4,16,8,8,175) * ( 9*uu^9 + 106*uu^11 + 58*uu^13 + 2*uu^15 )

       + order(4,16,8,9,168) * ( 39*uu^10 + 95*uu^12 + 29*uu^14 + 5*uu^16 )

       + order(4,16,8,10,78) * ( 5*uu^9 + 37*uu^11 + 32*uu^13 + 4*uu^15 )

       + order(4,16,8,11,10) * ( 2*uu^10 + 8*uu^12 )

       + order(4,16,10,7,2) * ( 2*uu^12 )

       + order(4,16,10,8,9) * ( 5*uu^11 + 4*uu^13 )

       + order(4,16,10,9,8) * ( 7*uu^12 + uu^14 )

       + order(4,16,10,10,13) * ( 2*uu^11 + 10*uu^13 + uu^15 )

       + order(4,16,10,11,22) * ( 9*uu^12 + 10*uu^14 + 3*uu^16 )

       + order(4,16,10,12,10) * ( 2*uu^11 + 6*uu^13 + 2*uu^15 )

       + order(4,16,12,10,1) * ( uu^13 );

